New Models of Jupiter's Magnetopause and Bow Shock through the Juno Prime Mission: Probabilistic Location, Shape, and Internally-driven Variation

The interaction between Jupiter's magnetosphere and the solar wind is not well-constrained: while internal energetic plasma processes are thought to dominate plasma circulation, the solar wind nonetheless exerts significant control over the shape and scale of the whole structure. To better constrain this interaction, we derive new functional forms for Jupiter's magnetopause and bow shock using data from the $Ulysses$, Galileo, Cassini, and Juno missions and calibrated solar wind estimates from the Multi-Model Ensemble System for the Heliosphere (MMESH). We design an empirical Bayesian model to estimate the locations of the boundaries using a Markov-chain Monte Carlo (MCMC) algorithm, expanding our model to sample all times, not only boundary crossing events. The boundary surfaces which best describe the data are thus estimated without the need for a full, physics-based magnetohydrodynamic (MHD) treatment of the Jovian magnetosphere and the additional assumptions required for such. The new magnetopause model exhibits significant polar flattening and dawn-dusk asymmetry, and includes a narrowing of the magnetotail when compared to previous models. The new bow shock model is largely axisymmetric. Both boundary models describe surfaces which lie closer to Jupiter than previous models, which has important implications for the modern picture of Jupiter's dynamic magnetosphere and the expected science results of current and upcoming Jupiter-bound spacecraft. Applying these models to Juno's trajectory, we estimate that the spacecraft should be expected to spend ${\sim}19\%$ of each orbit in the magnetosheath and ${\sim}4\%$ of each orbit in the solar wind starting from Perijove 64 (PJ64, 21 July 2021).

==> anc/JovianBoundaries.bib <==
@article{Abril-Pla2023,
  title = {{{PyMC}}: A Modern, and Comprehensive Probabilistic Programming Framework in {{Python}}},
  author = {{Abril-Pla}, Oriol and Andreani, Virgile and Carroll, Colin and Dong, Larry and Fonnesbeck, Christopher J. and Kochurov, Maxim and Kumar, Ravin and Lao, Junpeng and Luhmann, Christian C. and Martin, Osvaldo A. and Osthege, Michael and Vieira, Ricardo and Wiecki, Thomas and Zinkov, Robert},
  year = {2023},
  month = sep,
  journal = {PeerJ Computer Science},
  volume = {9},
  pages = {e1516},
  issn = {2376-5992},
  doi = {10.7717/peerj-cs.1516},
  keywords = {Bayesian statistics,Markov chain Monte Carlo,Probabilistic programming,Python,Statistical modeling}
}

@article{Achilleos2004,
  title = {Magnetic Signatures of {{Jupiter}}'s Bow Shock during the {{Cassini}} Flyby},
  author = {Achilleos, N. and Dougherty, Michele K. and Young, D. T. and Crary, F.},
  year = {2004},
  month = sep,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {109},
  number = {A09S04},
  pages = {A09S04},
  doi = {10.1029/2003JA010258},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {bow shock,Earth Science,Interplanetary Physics: Planetary bow shocks,Interplanetary Physics: Solar wind plasma,Jupiter,magnetosphere,Magnetospheric Physics: Magnetosheath,Magnetospheric Physics: Solar wind/magnetosphere interactions},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:33:02.457Z}
}

@article{Achilleos2008,
  title = {Large-Scale Dynamics of Saturn's Magnetopause: {{Observations}} by Cassini},
  author = {Achilleos, N. and Arridge, C. S. and Bertucci, C. and Jackman, C. M. and Dougherty, M. K. and Khurana, K. K. and Russell, C. T.},
  year = {2008},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {113},
  number = {A11},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2008JA013265},
  doi = {10.1029/2008JA013265},
  keywords = {magnetopause,Magnetosphere,Saturn},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:28:54.048Z}
}

@article{AlSaati2022,
  title = {Magnetosphere-Ionosphere-Thermosphere Coupling Study at Jupiter Based on Juno's First 30 Orbits and Modeling Tools},
  author = {Al Saati, S. and Cl{\'e}ment, N. and Louis, C. and Blanc, M. and Wang, Y. and Andr{\'e}, N. and Lamy, L. and Bonfond, B. and Collet, B. and Allegrini, F. and Bolton, S. and Clark, G. and Connerney, J. E. P. and G{\'e}rard, J.-C. and Gladstone, G. R. and Kotsiaros, S. and Kurth, W. S. and Mauk, B.},
  year = {2022},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {127},
  number = {10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2022JA030586},
  pages = {e2022JA030586},
  doi = {10.1029/2022JA030586}
}

@article{Arridge2006,
  title = {Modeling the Size and Shape of {{Saturn}}'s Magnetopause with Variable Dynamic Pressure},
  author = {Arridge, C. S. and Achilleos, N. and Dougherty, M. K. and Khurana, K. K. and Russell, C. T.},
  year = {2006},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {111},
  number = {A11},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2005JA011574},
  doi = {10.1029/2005JA011574},
  keywords = {magnetopause,model,Saturn},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:48:56.876Z}
}

@article{Badman2007,
  title = {Significance of {{Dungey-cycle}} Flows in {{Jupiter}}'s and {{Saturn}}'s Magnetospheres, and Their Identification on Closed Equatorial Field Lines},
  author = {Badman, S. V. and Cowley, S. W. H.},
  year = {2007},
  journal = {Annales Geophysicae},
  volume = {25},
  number = {4},
  pages = {941--951},
  doi = {10.5194/angeo-25-941-2007},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T14:44:11.960Z}
}

@article{Bagenal1981,
  title = {Direct Plasma Measurements in the {{Io}} Torus and Inner Magnetosphere of {{Jupiter}}},
  author = {Bagenal, F. and Sullivan, J. D.},
  year = {1981},
  month = sep,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {86},
  number = {A10},
  pages = {8447--8466},
  doi = {10.1029/JA086iA10p08447},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {ABUNDANCE,ALFVEN SPEED,BOUNDARY LAYERS,CHARGED PARTICLES,COMPOSITION,COROTATION,DATA,DAYSIDE,DENSITY,DISTRIBUTION,ENERGY,Energy Spectra,EQUIPMENT,GEOMETRY,GRADIENTS,Io,IO,IONS,Jupiter,JUPITER,Jupiter Atmosphere,Lines Of Force,Lunar and Planetary Exploration,MAGNETIC FIELDS,MAGNETOSPHERE,MAPS,MODELS,MOTION,OBSERVATIONS,OXYGEN,Planetary Magnetic Fields,Planetary Magnetospheres,Plasma Diagnostics,PLASMA SHEETS,PLASMA TORUS,PLASMAS,Positive Ions,RADIAL DISTANCE,SATELLITES,SPECTRUM,STRUCTURE,SULFUR,TEMPERATURES,THICKNESS,Toroidal Plasmas,Two Dimensional Models,VELOCITY,VOYAGER 1,Voyager Project},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-16T15:38:23.796Z}
}

@article{Bame1992,
  title = {Jupiter's Magnetosphere: {{Plasma}} Description from the Ulysses Flyby},
  author = {Bame, Samuel J. and Barraclough, Bruce L. and Feldman, William C. and Gisler, Galen R. and Gosling, John T. and McComas, David J. and Phillips, John L. and Thomsen, Michelle F. and Goldstein, Bruce E. and Neugebauer, Marcia},
  year = {1992},
  month = sep,
  journal = {Science},
  volume = {257},
  number = {5076},
  pages = {1539--1543},
  doi = {10.1126/science.257.5076.1539},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  annotation = {Read\_Status: Read\\
Read\_Status\_Date: 2024-09-25T12:01:19.563Z}
}

@article{Barnard2022,
  title = {{{HUXt}}---{{An}} Open Source, Computationally Efficient Reduced-Physics Solar Wind Model, Written in {{Python}}},
  author = {Barnard, Luke and Owens, Mathew},
  year = {2022},
  month = oct,
  journal = {Frontiers in Physics},
  volume = {10},
  eprint = {2210.00455},
  primaryclass = {astro-ph.SR},
  pages = {1005621},
  doi = {10.3389/fphy.2022.1005621},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  archiveprefix = {arXiv},
  eid = {1005621},
  keywords = {Astrophysics - Instrumentation and Methods for Astrophysics,Astrophysics - Solar and Stellar Astrophysics,Physics - Plasma Physics,Physics - Space Physics}
}

@article{Bayes1763,
  title = {An Essay towards Solving a Problem in the Doctrine of Chances. {{By}} the Late Rev. {{Mr}}. {{Bayes}}, {{F}}. {{R}}. {{S}}. {{Communicated}} by Mr. {{Price}}, in a Letter to John Canton, a. {{M}}. {{F}}. {{R}}. {{S}}.},
  author = {Bayes, {\relax Mr}. and Price, {\relax Mr}.},
  year = {1763},
  month = jan,
  journal = {Philosophical Transactions of the Royal Society of London Series I},
  volume = {53},
  pages = {370--418},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@article{Bonfond2020,
  title = {Six {{Pieces}} of {{Evidence Against}} the {{Corotation Enforcement Theory}} to {{Explain}} the {{Main Aurora}} at {{Jupiter}}},
  author = {Bonfond, Bertrand and Yao, Zhonghua and Grodent, Denis},
  year = {2020},
  month = nov,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {125},
  number = {11},
  pages = {e28152},
  doi = {10.1029/2020JA028152},
  keywords = {Astrophysics - Earth and Planetary Astrophysics,aurora,Juno,Jupiter,magnetosphere,Physics - Space Physics}
}

@article{Bonfond2021,
  title = {Are {{Dawn Storms Jupiter}}'s {{Auroral Substorms}}?},
  author = {Bonfond, B. and Yao, Z. H. and Gladstone, G. R. and Grodent, D. and G{\'e}rard, J. -C. and Matar, J. and Palmaerts, B. and Greathouse, T. K. and Hue, V. and Versteeg, M. H. and Kammer, J. A. and Giles, R. S. and Tao, C. and Vogt, M. F. and Mura, A. and Adriani, A. and Mauk, B. H. and Kurth, W. S. and Bolton, S. J.},
  year = {2021},
  month = mar,
  journal = {AGU Advances},
  volume = {2},
  number = {1},
  pages = {e00275},
  doi = {10.1029/2020AV000275},
  keywords = {aurora,dawn storms,Juno,Jupiter,substorms}
}

@article{Chane2013,
  title = {Modeling {{Jupiter}}'s Magnetosphere: {{Influence}} of the Internal Sources},
  author = {Chan{\'e}, E. and Saur, J. and Poedts, S.},
  year = {2013},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {118},
  number = {5},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/jgra.50258},
  pages = {2157--2172},
  doi = {10.1002/jgra.50258},
  keywords = {Solar wind/magnetosphere interactions},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T14:39:53.889Z}
}

@article{Chane2017,
  title = {How Is the {{Jovian}} Main Auroral Emission Affected by the Solar Wind?},
  author = {Chan{\'e}, E. and Saur, J. and Keppens, R. and Poedts, S.},
  year = {2017},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {122},
  number = {2},
  pages = {1960--1978},
  doi = {10.1002/2016JA023318},
  keywords = {Jupiter,magnetosphere,MHD,simulations},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T14:18:59.031Z}
}

@article{Chane2018,
  title = {Periodic Shearing Motions in the {{Jovian}} Magnetosphere Causing a Localized Peak in the Main Auroral Emission Close to Noon},
  author = {Chan{\'e}, E. and Palmaerts, B. and Radioti, A.},
  year = {2018},
  month = sep,
  journal = {Planetary and Space Science},
  volume = {158},
  pages = {110--117},
  doi = {10.1016/j.pss.2018.04.023},
  keywords = {Jupiter,Magnetosphere,Physics - Space Physics,Solar wind}
}

@article{Collier2020,
  title = {A K-Means Clustering Analysis of the Jovian and Terrestrial Magnetopauses: A Technique to Classify Global Magnetospheric Behavior},
  author = {Collier, Michael R. and Gruesbeck, Jacob R. and Connerney, John E. P. and Joy, Steven P. and Hospodarsky, George B. and Roberts, Aaron and Sibeck, David G. and Roelof, Edmond C.},
  year = {2020},
  journal = {Journal of Geophysical Research: Planets},
  volume = {125},
  number = {9},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2019JE006366},
  pages = {e2019JE006366},
  doi = {10.1029/2019JE006366},
  keywords = {Jupiter,k-means clustering,magnetopause crossings},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-06T10:54:49.417Z}
}

@article{connerney1981_model,
  title = {Modeling the {{Jovian}} Current Sheet and Inner Magnetosphere},
  author = {Connerney, J. E. P. and Acuna, M. H. and Ness, N. F.},
  year = {1981},
  month = sep,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {86},
  number = {A10},
  pages = {8370--8384},
  doi = {10.1029/JA086iA10p08370},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {ABSORPTION,Atmospheric Models,AURORAS,CHARGED PARTICLES,COMPARISONS,Current Sheets,CURRENT SHEETS,DATA,DIAGRAMS,DISTANCE,Galilean Satellites,GANYMEDE,GEOMETRY,Jupiter,JUPITER,Lunar and Planetary Exploration,Magnetic Field Configurations,MAGNETIC FIELDS,MAGNETODISC,MAGNETOSPHERE,MODELS,PERTURBATIONS,Planetary Magnetic Fields,Planetary Magnetospheres,PLASMAS,Satellite Atmospheres,SATELLITES,Space Plasmas,THICKNESS,VOYAGER 1,Voyager 1 Spacecraft,VOYAGER 2,Voyager 2 Spacecraft}
}

@article{Cowley2001,
  title = {Origin of the Main Auroral Oval in {{Jupiter}}'s Coupled Magnetosphere--Ionosphere System},
  author = {Cowley, S. W. H. and Bunce, E. J.},
  year = {2001},
  journal = {Planetary and Space Science},
  volume = {49},
  number = {10},
  pages = {1067--1088},
  issn = {0032-0633},
  doi = {10.1016/S0032-0633(00)00167-7}
}

@article{cowley2003_polar,
  title = {Jupiter's Polar Ionospheric Flows: {{Theoretical}} Interpretation},
  author = {Cowley, S. W. H. and Bunce, E. J. and Stallard, T. S. and Miller, S.},
  year = {2003},
  journal = {Geophysical Research Letters},
  volume = {30},
  number = {5},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2002GL016030},
  doi = {10.1029/2002GL016030}
}

@article{Cowley2008_comment,
  title = {Comment on ``{{Jupiter}}: {{A}} Fundamentally Different Magnetospheric Interaction with the Solar Wind'' by {{D}}. {{J}}. {{McComas}} and {{F}}. {{Bagenal}}},
  author = {Cowley, S. W. H. and Badman, S. V. and Imber, S. M. and Milan, S. E.},
  year = {2008},
  journal = {Geophysical Research Letters},
  volume = {35},
  number = {10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2007GL032645},
  doi = {10.1029/2007GL032645},
  keywords = {Jovian magnetosphere}
}

@misc{Dataset_Rutala2025,
  title = {Solar Wind {{MME}} (Multi-Model Ensemble) at Target: {{Jupiter}}},
  author = {Rutala, Matthew J. and Jackman, Caitriona M. and Owens, Mathew J. and Tao, Chihiro and Fogg, Alexandra R. and Murray, Sophie A. and Barnard, Luke and Keebler, Timothy},
  year = {2025},
  month = feb,
  publisher = {Zenodo},
  doi = {10.5281/zenodo.14850361},
  version = {1.1.0}
}

@article{Delamere2010,
  title = {Solar Wind Interaction with {{Jupiter}}'s Magnetosphere},
  author = {Delamere, P. A. and Bagenal, F.},
  year = {2010},
  month = oct,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {115},
  number = {A10201},
  pages = {A10201},
  doi = {10.1029/2010JA015347},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {5737,6033),Earth Science,Magnetospheric Physics: Magnetopause and boundary layers,Magnetospheric Physics: Magnetosphere/ionosphere interactions (2431),Magnetospheric Physics: Magnetotail,Magnetospheric Physics: Magnetotail boundary layers,Magnetospheric Physics: Planetary magnetospheres (5443}
}

@article{Delamere2024,
  title = {Signatures of Open Magnetic Flux in Jupiter's Dawnside Magnetotail},
  author = {Delamere, P. A. and Wilson, R. J. and Wing, S. and Smith, A. R. and Mino, B. and Spitler, C. and Damiano, P. and Sorathia, K. and Sciola, A. and Caggiano, J. and Johnson, J. R. and Ma, X. and Bagenal, F. and Zhang, B. and Allegrini, F. and Ebert, R. and Clark, G. and Brambles, O.},
  year = {2024},
  journal = {AGU Advances},
  volume = {5},
  number = {2},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2023AV001111},
  pages = {e2023AV001111},
  doi = {10.1029/2023AV001111},
  keywords = {composition,dynamics,Jupiter,magnetosphere,open flux}
}

@article{Desroche2012,
  title = {Conditions at the Expanded {{Jovian}} Magnetopause and Implications for the Solar Wind Interaction},
  author = {Desroche, M. and Bagenal, F. and Delamere, P. A. and Erkaev, N.},
  year = {2012},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {117},
  number = {A7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2012JA017621},
  doi = {10.1029/2012JA017621},
  keywords = {Jupiter,magnetopause,reconnection,solar wind},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T11:00:38.114Z}
}

@article{Dougherty2017,
  title = {Survey of {{Voyager}} Plasma Science Ions at {{Jupiter}}: 2. {{Heavy}} Ions},
  author = {Dougherty, L. P. and Bodisch, K. M. and Bagenal, F.},
  year = {2017},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {122},
  number = {8},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/2017JA024053},
  pages = {8257--8276},
  doi = {10.1002/2017JA024053},
  keywords = {Jupiter,magnetosphere,plasma,Voyager},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-16T15:40:21.046Z}
}

@article{Dungey1961,
  title = {Interplanetary Magnetic Field and the Auroral Zones},
  author = {Dungey, J. W.},
  year = {1961},
  month = jan,
  journal = {Physical Review Letters},
  volume = {6},
  number = {2},
  pages = {47--48},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.6.47}
}

@article{Ebert2010,
  title = {Location, Structure, and Motion of {{Jupiter}}'s Dusk Magnetospheric Boundary from {$\sim$}1625 to 2550 {{R}}{{{\textsubscript{J}}}}},
  author = {Ebert, R. W. and McComas, D. J. and Bagenal, F. and Elliott, H. A.},
  year = {2010},
  month = dec,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {115},
  number = {A12223},
  pages = {A12223},
  doi = {10.1029/2010JA015938},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {5737,6033),boundary layer,Earth Science,Jovian magnetotail,magnetopause,magnetosheath,Magnetospheric Physics: Magnetopause and boundary layers,Magnetospheric Physics: Magnetotail,Magnetospheric Physics: Magnetotail boundary layers,Magnetospheric Physics: Planetary magnetospheres (5443,Magnetospheric Physics: Solar wind/magnetosphere interactions,solar wind/magnetospheric interaction}
}

@article{Ebert2014,
  title = {A Survey of Solar Wind Conditions at 5 {{AU}}: {{A}} Tool for Interpreting Solar Wind-Magnetosphere Interactions at {{Jupiter}}},
  author = {Ebert, R. W. and Bagenal, F. and McComas, David and Fowler, Christopher},
  year = {2014},
  month = sep,
  journal = {Frontiers in Astronomy and Space Sciences},
  volume = {1},
  pages = {4},
  doi = {10.3389/fspas.2014.00004},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {4},
  keywords = {bow shock,interplanetary magnetic field,Juno,Jupiter's magnetosphere,Magnetopause,Solar wind,solar wind-magnetosphere interactions},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2023-07-27T11:47:09.941Z}
}

@article{Ebert2017a,
  title = {Accelerated Flows at {{Jupiter}}'s Magnetopause: {{Evidence}} for Magnetic Reconnection along the Dawn Flank},
  author = {Ebert, R. W. and Allegrini, F. and Bagenal, F. and Bolton, S. J. and Connerney, J. E. P. and Clark, G. and DiBraccio, G. A. and Gershman, D. J. and Kurth, W. S. and Levin, S. and Louarn, P. and Mauk, B. H. and McComas, D. J. and Reno, M. and Szalay, J. R. and Thomsen, M. F. and Valek, P. and Weidner, S. and Wilson, R. J.},
  year = {2017},
  journal = {Geophysical Research Letters},
  volume = {44},
  number = {10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/2016GL072187},
  pages = {4401--4409},
  doi = {10.1002/2016GL072187},
  keywords = {Jupiter's Magnetosphere,Magnetic Reconnection,Magnetopause,Reconnection Jets,Solar Wind-Magnetosphere Interactions,Walen Relation},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T10:50:48.996Z}
}

@article{Edberg2024,
  title = {Scale Size of Cometary Bow Shocks},
  author = {Edberg, N. J. T. and Eriksson, A. I. and Vigren, E. and Nilsson, H. and Gunell, H. and G{\"o}tz, C. and Richter, I. and Henri, P. and De Keyser, J.},
  year = {2024},
  month = feb,
  volume = {682},
  number = {A51},
  pages = {A51},
  doi = {10.1051/0004-6361/202346566},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {comets: general,plasmas},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T11:15:14.063Z}
}

@article{Engle1980,
  title = {Idealized {{Jovian}} Magnetosphere Shape and Field},
  author = {Engle, Irene M. and Beard, David B.},
  year = {1980},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {85},
  number = {A2},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA085iA02p00579},
  pages = {579--592},
  doi = {10.1029/JA085iA02p00579}
}

@article{Eyelade2024,
  title = {The Response of the Earth Magnetosphere to Changes in the Solar Wind Dynamic Pressure: 1. {{Plasma}} and Magnetic Pressures},
  author = {Eyelade, A. V. and Stepanova, M. and Espinoza, C. M. and Antonova, E. E. and Kirpichev, I. P.},
  year = {2024},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {129},
  number = {7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2023JA031948},
  pages = {e2023JA031948},
  doi = {10.1029/2023JA031948},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T09:10:02.852Z}
}

@article{Fairfield1971,
  title = {Average and Unusual Locations of the {{Earth}}'s Magnetopause and Bow Shock},
  author = {Fairfield, Donald H.},
  year = {1971},
  journal = {Journal of Geophysical Research (1896-1977)},
  volume = {76},
  number = {28},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA076i028p06700},
  pages = {6700--6716},
  doi = {10.1029/JA076i028p06700},
  keywords = {Magnetosphere: Bow Shock Waves,Magnetosphere: Magnetopause},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-16T15:44:08.881Z}
}

@article{Feng2023,
  title = {Variation of the Jovian Magnetopause under Constant Solar Wind Conditions: {{Significance}} of Magnetodisc Dynamics},
  author = {Feng, Enhao and Zhang, Binzheng and Yao, Zhonghua and Delamere, Peter A. and Zheng, Zhiqi and Dunn, William R. and Ye, Sheng-Yi},
  year = {2023},
  journal = {Geophysical Research Letters},
  volume = {50},
  number = {12},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2023GL104046},
  pages = {e2023GL104046},
  doi = {10.1029/2023GL104046},
  keywords = {Jovian magnetodisc,Jovian magnetopause,Jovian magnetosphere,MHD simulation},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2023-07-27T09:40:26.821Z}
}

@article{Fukazawa2006,
  title = {Configuration and Dynamics of the {{Jovian}} Magnetosphere},
  author = {Fukazawa, Keiichiro and Ogino, Tatsuki and Walker, Raymond J.},
  year = {2006},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {111},
  number = {A10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2006JA011874},
  doi = {10.1029/2006JA011874},
  keywords = {Jupiter,magnetosphere,MHD simulation},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T10:57:51.539Z}
}

@article{Genot2021,
  title = {Automated {{Multi-Dataset Analysis}} ({{AMDA}}): {{An}} on-Line Database and Analysis Tool for Heliospheric and Planetary Plasma Data},
  author = {G{\'e}not, V. and Budnik, E. and Jacquey, C. and Bouchemit, M. and Renard, B. and Dufourg, N. and Andr{\'e}, N. and Cecconi, B. and Pitout, F. and Lavraud, B. and Fedorov, A. and Ganfloff, M. and Plotnikov, I. and Modolo, R. and Lormant, N. and Mohand, H. Si Hadj and Tao, C. and Besson, B. and Heulet, D. and Boucon, D. and Durand, J. and Bourrel, N. and Brzustowski, Q. and Jourdane, N. and Hitier, R. and Garnier, P. and Grison, B. and Aunai, N. and Jeandet, A. and Cabrolie, F.},
  year = {2021},
  journal = {Planetary and Space Science},
  volume = {201},
  pages = {105214},
  issn = {0032-0633},
  doi = {10.1016/j.pss.2021.105214},
  keywords = {Analysis tool,Database,Interoperability,Space plasmas}
}

@article{Gershman2017,
  title = {Juno Observations of Large-Scale Compressions of {{Jupiter}}'s Dawnside Magnetopause},
  author = {Gershman, Daniel J. and DiBraccio, Gina A. and Connerney, John E. P. and Hospodarsky, George and Kurth, William S. and Ebert, Robert W. and Szalay, Jamey R. and Wilson, Robert J. and Allegrini, Frederic and Valek, Phil and McComas, David J. and Bagenal, Fran and Levin, Steve and Bolton, Scott J.},
  year = {2017},
  journal = {Geophysical Research Letters},
  volume = {44},
  number = {15},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/2017GL073132},
  pages = {7559--7568},
  doi = {10.1002/2017GL073132},
  keywords = {Jupiter magnetosphere,magnetopause,magnetopause boundary layer,magnetopause reconnection,magnetosonic wave,magnetosphere compression},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T08:57:46.416Z}
}

@article{Gershman2018,
  title = {Juno Constraints on the Formation of Jupiter's Magnetospheric Cushion Region},
  author = {Gershman, Daniel J. and DiBraccio, Gina A. and Connerney, John E. P. and Bagenal, Fran and Kurth, William S. and Hospodarsky, George B. and Spalsbury, Lori and Clark, George and Ebert, Robert W. and Wilson, Robert J. and Levin, Steve and Bolton, Scott J.},
  year = {2018},
  journal = {Geophysical Research Letters},
  volume = {45},
  number = {18},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2018GL079118},
  pages = {9427--9434},
  doi = {10.1029/2018GL079118},
  keywords = {dayside cushion,dipolarization,flux transport,Juno,Jupiter,magnetosphere},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-03T11:18:52.328Z}
}

@article{Gershman2020,
  title = {Solar Cycle Dependence of Solar Wind Coupling with Giant Planet Magnetospheres},
  author = {Gershman, Daniel J. and DiBraccio, Gina A.},
  year = {2020},
  journal = {Geophysical Research Letters},
  volume = {47},
  number = {24},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2020GL089315},
  pages = {e2020GL089315},
  doi = {10.1029/2020GL089315},
  keywords = {ice giant,ice giant magnetospheres,magnetopause reconnection,Neptune,planetary magnetosphere,Uranus},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T09:39:48.141Z}
}

@article{Gershman2024,
  title = {Quantifying External Energy Inputs for Giant Planet Magnetospheres},
  author = {Gershman, Daniel J. and DiBraccio, Gina A.},
  year = {2024},
  journal = {Geophysical Research Letters},
  volume = {51},
  number = {15},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2024GL109660},
  pages = {e2024GL109660},
  doi = {10.1029/2024GL109660},
  keywords = {energy crisis,gas giant,giant planet,ice giant,planetary magnetosphere,reconnection},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T08:59:54.446Z}
}

@article{Gurnett1992,
  title = {The {{Galileo Plasma}} Wave Investigation},
  author = {Gurnett, D. A. and Kurth, W. S. and Shaw, R. R. and Roux, A. and Gendrin, R. and Kennel, C. F. and Scarf, F. L. and Shawhan, S. D.},
  year = {1992},
  month = may,
  journal = {Space Science Reviews},
  volume = {60},
  number = {1-4},
  pages = {341--355},
  doi = {10.1007/BF00216861},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Electric Dipoles,Electronic Packaging,Galileo Spacecraft,Jupiter Atmosphere,Planetary Magnetic Fields,Planetary Magnetospheres,Plasma Waves,Radio Emission,Satellite-Borne Instruments,Spacecraft Instrumentation,Wave-Particle Interactions}
}

@article{Hathaway2015,
  title = {The {{Solar Cycle}}},
  author = {Hathaway, David H.},
  year = {2015},
  month = sep,
  journal = {Living Reviews in Solar Physics},
  volume = {12},
  number = {1},
  pages = {4},
  issn = {1614-4961},
  doi = {10.1007/lrsp-2015-4}
}

@article{Hendricks2005,
  title = {Variability in {{Saturn}}'s Bow Shock and Magnetopause from {{Pioneer}} and {{Voyager}}: {{Probabilistic}} Predictions and Initial Observations by {{Cassini}}},
  author = {Hendricks, S. and Neubauer, F. M. and Dougherty, M. K. and Achilleos, N. and Russell, C. T.},
  year = {2005},
  journal = {Geophysical Research Letters},
  volume = {32},
  number = {20},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2005GL022569},
  doi = {10.1029/2005GL022569},
  annotation = {Read\_Status: New\\
Read\_Status\_Date: 2024-09-06T11:25:44.228Z}
}

@article{Hill1974,
  title = {Configuration of the {{Jovian}} Magnetosphere},
  author = {Hill, T. W. and Dessler, A. J. and Michel, F. C.},
  year = {1974},
  journal = {Geophysical Research Letters},
  volume = {1},
  number = {1},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/GL001i001p00003},
  pages = {3--6},
  doi = {10.1029/GL001i001p00003}
}

@article{Hill1979,
  title = {Inertial Limit on Corotation},
  author = {Hill, T. W.},
  year = {1979},
  month = nov,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {84},
  number = {A11},
  pages = {6554--6558},
  doi = {10.1029/JA084iA11p06554},
  keywords = {Atmospheric Physics,Birkeland Currents,Earth Magnetosphere,Earth Rotation,Electrical Resistivity,Inertia,Jupiter Atmosphere,Lunar and Planetary Exploration,Planetary Rotation,Planetology,Plasma Dynamics,Torque}
}

@article{Hill2001,
  title = {The {{Jovian}} Auroral Oval},
  author = {Hill, T. W.},
  year = {2001},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {106},
  number = {A5},
  pages = {8101--8107},
  doi = {10.1029/2000JA000302}
}

@article{Hoffman2014,
  title = {The No-u-Turn Sampler: {{Adaptively}} Setting Path Lengths in Hamiltonian Monte Carlo},
  author = {Hoffman, Matthew D. and Gelman, Andrew},
  year = {2014},
  journal = {Journal of Machine Learning Research},
  volume = {15},
  number = {47},
  pages = {1593--1623}
}

@article{Hospodarsky2017,
  title = {Jovian Bow Shock and Magnetopause Encounters by the {{Juno}} Spacecraft},
  author = {Hospodarsky, G. B. and Kurth, W. S. and Bolton, S. J. and Allegrini, F. and Clark, G. B. and Connerney, J. E. P. and Ebert, R. W. and Haggerty, D. K. and Levin, S. and McComas, D. J. and Paranicas, C. and Rymer, A. M. and Valek, P. W.},
  year = {2017},
  month = may,
  journal = {Geophysical Research Letters},
  volume = {44},
  number = {10},
  pages = {4506--4512},
  doi = {10.1002/2017GL073177},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {bow shock,Jupiter,magnetopause},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2023-08-23T13:06:24.197Z}
}

@article{Huddleston1997,
  title = {Magnetopause Structure and the Role of Reconnection at the Outer Planets},
  author = {Huddleston, D. E. and Russell, C. T. and Le, G. and Szabo, A.},
  year = {1997},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {102},
  number = {A11},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/97JA02416},
  pages = {24289--24302},
  doi = {10.1029/97JA02416},
  annotation = {Read\_Status: New\\
Read\_Status\_Date: 2024-05-24T09:48:40.521Z}
}

@article{Huddleston1998a,
  title = {The Location of the Jovian Bow Shock and Magnetopause: {{Galileo}} Initial Results},
  author = {Huddleston, D. E. and Russell, C. T. and Kivelson, M. G. and Khurana, K. K. and Bennett, L.},
  year = {1998},
  month = jan,
  journal = {Advances in Space Research},
  volume = {21},
  number = {11},
  pages = {1463--1467},
  doi = {10.1016/S0273-1177(98)00023-4},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-03T11:17:10.986Z}
}

@article{Huddleston1998b,
  title = {Location and Shape of the {{Jovian}} Magnetopause and Bow Shock},
  author = {Huddleston, D. E. and Russell, C. T. and Kivelson, M. G. and Khurana, K. K. and Bennett, L.},
  year = {1998},
  journal = {Journal of Geophysical Research: Planets},
  volume = {103},
  number = {E9},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/98JE00394},
  pages = {20075--20082},
  doi = {10.1029/98JE00394},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-03T10:50:13.967Z}
}

@article{Huscher2021,
  title = {Survey of {{Juno Observations}} in {{Jupiter}}'s {{Plasma Disk}}: {{Density}}},
  author = {Huscher, E. and Bagenal, F. and Wilson, R. J. and Allegrini, F. and Ebert, R. W. and Valek, P. W. and Szalay, J. R. and McComas, D. J. and Connerney, J. E. P. and Bolton, S. and Levin, S. M.},
  year = {2021},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {126},
  number = {8},
  pages = {e2021JA029446},
  doi = {10.1029/2021JA029446}
}

@article{J.Walker2001,
  title = {Magnetohydrodynamic Simulations of the Effects of the Solar Wind on the {{Jovian}} Magnetosphere},
  author = {J. Walker, Raymond and Ogino, Tatsuki and G. Kivelson, Margaret},
  year = {2001},
  journal = {Planetary and Space Science},
  volume = {49},
  number = {3},
  pages = {237--245},
  issn = {0032-0633},
  doi = {10.1016/S0032-0633(00)00145-8}
}

@article{Jackman2004,
  title = {Interplanetary Magnetic Field at {$\sim$}9 {{AU}} during the Declining Phase of the Solar Cycle and Its Implications for {{Saturn}}'s Magnetospheric Dynamics},
  author = {Jackman, C. M. and Achilleos, N. and Bunce, E. J. and Cowley, S. W. H. and Dougherty, M. K. and Jones, G. H. and Milan, S. E. and Smith, E. J.},
  year = {2004},
  month = nov,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {109},
  number = {A11203},
  pages = {A11203},
  doi = {10.1029/2004JA010614},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {5737,6030),Cassini space mission,interplanetary magnetic field,Interplanetary Physics: Interplanetary magnetic fields,Magnetospheric Physics: Planetary magnetospheres (5443,Magnetospheric Physics: Plasma convection,Magnetospheric Physics: Polar cap phenomena,Magnetospheric Physics: Solar wind/magnetosphere interactions,reconnection voltage,Saturn's magnetospheric dynamics,solar wind-magnetosphere coupling,substorms},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-02-15T16:09:54.784Z}
}

@article{Jackman2011,
  title = {Solar Cycle Effects on the Dynamics of Jupiter's and Saturn's Magnetospheres},
  author = {Jackman, C. M. and Arridge, C. S.},
  year = {2011},
  month = dec,
  journal = {Solar Physics},
  volume = {274},
  number = {1-2},
  pages = {481--502},
  doi = {10.1007/s11207-011-9748-z},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Interplanetary Magnetic Field,Mach Number,Solar Cycle,Solar Minimum,Solar Wind},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-02-15T16:09:58.053Z}
}

@article{Jackman2014,
  title = {Large-{{Scale Structure}} and {{Dynamics}} of the {{Magnetotails}} of {{Mercury}}, {{Earth}}, {{Jupiter}} and {{Saturn}}},
  author = {Jackman, C. M. and Arridge, C. S. and Andr{\'e}, N. and Bagenal, F. and Birn, J. and Freeman, M. P. and Jia, X. and Kidder, A. and Milan, S. E. and Radioti, A. and Slavin, J. A. and Vogt, M. F. and Volwerk, M. and Walsh, A. P.},
  year = {2014},
  month = aug,
  journal = {Space Science Reviews},
  volume = {182},
  number = {1},
  pages = {85--154},
  issn = {1572-9672},
  doi = {10.1007/s11214-014-0060-8},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:14:04.257Z}
}

@article{Jackman2019,
  title = {Survey of Saturn's Magnetopause and Bow Shock Positions over the Entire Cassini Mission: {{Boundary}} Statistical Properties and Exploration of Associated Upstream Conditions},
  author = {Jackman, C. M. and Thomsen, M. F. and Dougherty, M. K.},
  year = {2019},
  month = nov,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {124},
  number = {11},
  pages = {8865--8883},
  doi = {10.1029/2019JA026628},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {bow shock,Cassini,magnetopause,magnetosphere,Saturn,solar wind},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:14:11.644Z}
}

@article{Jelinek2012,
  title = {A New Approach to Magnetopause and Bow Shock Modeling Based on Automated Region Identification},
  author = {Jel{\'i}nek, K. and N{\v e}me{\v c}ek, Z. and {\v S}afr{\'a}nkov{\'a}, J.},
  year = {2012},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {117},
  number = {A5},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2011JA017252},
  doi = {10.1029/2011JA017252},
  keywords = {bow shock,magnetopause,models},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2025-01-27T10:47:47.958Z}
}

@article{Jian2008,
  title = {Stream Interactions and Interplanetary Coronal Mass Ejections at 5.3 {{AU}} near the Solar Ecliptic Plane},
  author = {Jian, L. K. and Russell, C. T. and Luhmann, J. G. and Skoug, R. M. and Steinberg, J. T.},
  year = {2008},
  month = aug,
  volume = {250},
  number = {2},
  pages = {375--402},
  doi = {10.1007/s11207-008-9204-x},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Heliocentric Distance,Interplanetary Coronal Mass Ejection,Reverse Shock,Solar Cycle,Solar Wind},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-25T13:37:34.289Z}
}

@article{Joy2002,
  title = {Probabilistic Models of the {{Jovian}} Magnetopause and Bow Shock Locations},
  author = {Joy, S. P. and Kivelson, M. G. and Walker, R. J. and Khurana, K. K. and Russell, C. T. and Ogino, T.},
  year = {2002},
  month = oct,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {107},
  number = {A10},
  pages = {1309},
  doi = {10.1029/2001JA009146},
  keywords = {and boundary layers,bow shock,cusp,Interplanetary Physics: Planetary bow shocks,Jupiter,magnetopause,Magnetospheric Physics: Magnetopause,MHD,Planetology: Fluid Planets: Magnetospheres (2756),Planetology: Solar System Objects: Jupiter,solar wind,Space Plasma Physics: Numerical simulation studies}
}

@phdthesis{Joy2010,
  title = {The Jovian Magnetosheath: {{Factors}} Influencing the Size, Shape, and Mirror Mode Content and Distribution},
  author = {Joy, Steven P.},
  year = {2010},
  pages = {251},
  address = {Los Angeles},
  isbn = {978-1-124-32815-7},
  school = {University of California}
}

@article{Kamran2022,
  title = {Auroral Field-Aligned Current Signatures in Jupiter's Magnetosphere: {{Juno}} Magnetic Field Observations and Physical Modeling},
  author = {Kamran, A. and Bunce, E. J. and Cowley, S. W. H. and James, M. K. and Nichols, J. D. and Provan, G. and Cao, H. and Hue, V. and Greathouse, T. K. and Gladstone, G. R.},
  year = {2022},
  month = dec,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {127},
  number = {12},
  pages = {e2022JA030431},
  doi = {10.1029/2022JA030431},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {e2022JA030431}
}

@article{Kanani2010,
  title = {A New Form of {{Saturn}}'s Magnetopause Using a Dynamic Pressure Balance Model, Based on in Situ, Multi-Instrument {{Cassini}} Measurements},
  author = {Kanani, S. J. and Arridge, C. S. and Jones, G. H. and Fazakerley, A. N. and McAndrews, H. J. and Sergis, N. and Krimigis, S. M. and Dougherty, M. K. and Coates, A. J. and Young, D. T. and Hansen, K. C. and Krupp, N.},
  year = {2010},
  month = jun,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {115},
  number = {A06207},
  pages = {A06207},
  doi = {10.1029/2009JA014262},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {5737,6033),Magnetospheric Physics: Magnetopause and boundary layers,Magnetospheric Physics: Magnetospheric configuration and dynamics,Magnetospheric Physics: Planetary magnetospheres (5443,Magnetospheric Physics: Solar wind/magnetosphere interactions,Planetary Sciences: Solar System Objects: Saturn},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:49:22.716Z}
}

@article{Keebler2022,
  title = {{{MSWIM2D}}: {{Two-dimensional}} Outer Heliosphere Solar Wind Modeling},
  author = {Keebler, Timothy B. and T{\'o}th, G{\'a}bor and Zieger, Bertalan and Opher, Merav},
  year = {2022},
  month = jun,
  journal = {Astronomical Journal},
  volume = {260},
  number = {2},
  pages = {43},
  doi = {10.3847/1538-4365/ac67eb},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {43},
  keywords = {1007,1267,1534,1964,711,Heliosphere,Magnetohydrodynamics,Mars,Pluto,Solar wind}
}

@article{Khurana2005,
  title = {Global Structure of {{Jupiter}}'s Magnetospheric Current Sheet},
  author = {Khurana, Krishan K. and Schwarzl, Hannes K.},
  year = {2005},
  month = jul,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {110},
  number = {A7},
  pages = {A07227},
  doi = {10.1029/2004JA010757},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {A07227},
  keywords = {current sheet,Jupiter,magnetosphere,Magnetospheric Physics: Magnetospheric configuration and dynamics,Magnetospheric Physics: Magnetotail,Magnetospheric Physics: Planetary magnetospheres (5443,Magnetospheric Physics: Plasma sheet}
}

@article{King2005,
  title = {Solar Wind Spatial Scales in and Comparisons of Hourly {{Wind}} and {{ACE}} Plasma and Magnetic Field Data},
  author = {King, J. H. and Papitashvili, N. E.},
  year = {2005},
  month = feb,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {110},
  number = {A02104},
  pages = {A02104},
  doi = {10.1029/2004JA010649},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Earth Science,Interplanetary Physics: Instruments and techniques,Interplanetary Physics: Interplanetary magnetic fields,Interplanetary Physics: Solar cycle variations (7536),Interplanetary Physics: Solar wind plasma,solar wind}
}

@article{Kivelson1992,
  title = {The {{Galileo}} Magnetic Field Investigation},
  author = {Kivelson, M. G. and Khurana, K. K. and Means, J. D. and Russell, C. T. and Snare, R. C.},
  year = {1992},
  month = may,
  journal = {Space Science Reviews},
  volume = {60},
  number = {1-4},
  pages = {357--383},
  doi = {10.1007/BF00216862},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Galileo Spacecraft,Jupiter Atmosphere,Jupiter Satellites,Magnetometers,Planetary Magnetic Fields,Planetary Magnetospheres,Radiation Pressure,Satellite-Borne Instruments,Solar Planetary Interactions,Solar Wind,Spacecraft Instrumentation}
}

@article{Kivelson1997,
  title = {Galileo at Jupiter: {{Changing}} States of the Magnetosphere and First Looks at Io and Ganymede},
  author = {Kivelson, M.G. and Khurana, K.K. and Russell, C.T. and Walker, R.J. and Coleman, P.J. and Coroniti, F.V. and Green, J. and Joy, S. and McPherron, R.L. and Polanskey, C. and Southwood, D.J. and Bennett, L. and Warnecke, J. and Huddleston, D.E.},
  year = {1997},
  journal = {Advances in Space Research},
  volume = {20},
  number = {2},
  pages = {193--204},
  issn = {0273-1177},
  doi = {10.1016/S0273-1177(97)00533-4},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-03T10:47:39.146Z}
}

@article{Kivelson2002,
  title = {Sheared Magnetic Field Structure in {{Jupiter}}'s Dusk Magnetosphere: {{Implications}} for Return Currents},
  author = {Kivelson, Margaret G. and Khurana, Krishan K. and Walker, Raymond J.},
  year = {2002},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {107},
  number = {A7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2001JA000251},
  pages = {SMP 17-1-SMP 17-7},
  doi = {10.1029/2001JA000251},
  keywords = {field-aligned currents,Jupiter's magnetosphere,magnetospheric configuration,planetary magnetosphere}
}

@article{Kivelson2003,
  title = {First Evidence of {{IMF}} Control of {{Jovian}} Magnetospheric Boundary Locations: {{Cassini}} and {{Galileo}} Magnetic Field Measurements Compared},
  author = {Kivelson, Margaret G. and Southwood, David J.},
  year = {2003},
  month = nov,
  volume = {51},
  number = {13},
  pages = {891--898},
  doi = {10.1016/S0032-0633(03)00075-8},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Jovian magnetospheric structure,Magnetospheric configuration and dynamics,Magnetospheric transport},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-03T11:20:11.621Z}
}

@article{Kivelson2005,
  title = {Dynamical Consequences of Two Modes of Centrifugal Instability in {{Jupiter}}'s Outer Magnetosphere},
  author = {Kivelson, M. G. and Southwood, D. J.},
  year = {2005},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {110},
  number = {A12},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2005JA011176},
  doi = {10.1029/2005JA011176},
  keywords = {local time variation,magnetospheric dynamics,magnetospheric structure,planetary magnetospheres,plasma sheet structure,rotational instability},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-17T15:36:52.107Z}
}

@article{Kotsiaros2019,
  title = {Birkeland Currents in {{Jupiter}}'s Magnetosphere Observed by the Polar-Orbiting {{Juno}} Spacecraft},
  author = {Kotsiaros, S and Connerney, J. E. P. and Clark, G. and Allegrini, F. and Gladstone, G. R. and Kurth, W. S. and Mauk, B. H. and Saur, J. and Bunce, E. J. and Gershman, D. J. and Martos, Y. M. and Greathouse, T. K. and Bolton, S. J. and Levin, S. M.},
  year = {2019},
  month = jul,
  journal = {Nature Astronomy},
  volume = {3},
  pages = {904--909},
  doi = {10.1038/s41550-019-0819-7}
}

@article{Kurth1982,
  title = {Observations of {{Jupiter}}'s Distant Magnetotail and Wake},
  author = {Kurth, W. S. and Sullivan, J. D. and Gurnett, D. A. and Scarf, F. L. and Bridge, H. S. and Sittler Jr., E. C.},
  year = {1982},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {87},
  number = {A12},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA087iA12p10373},
  pages = {10373--10383},
  doi = {10.1029/JA087iA12p10373}
}

@article{Kurth2002,
  title = {The Dusk Flank of {{Jupiter}}'s Magnetosphere},
  author = {Kurth, W. S. and Gurnett, D. A. and Hospodarsky, G. B. and Farrell, W. M. and Roux, A. and Dougherty, M. K. and Joy, S. P. and Kivelson, M. G. and Walker, R. J. and Crary, F. J. and Alexander, C. J.},
  year = {2002},
  month = feb,
  journal = {Nature},
  volume = {415},
  number = {6875},
  pages = {991--994},
  doi = {10.1038/415991a},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System}
}

@article{Lepping1980,
  title = {Jupiter's Magnetopause, Bow Shock, and 10-Hour Modulated Magnetosheath: {{Voyagers}} 1 and 2},
  author = {Lepping, Ronald P. and Burlaga, L. F. and Klein, L. W.},
  year = {1980},
  journal = {Geophysical Research Letters},
  volume = {8},
  number = {1},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/GL008i001p00099},
  pages = {99--102},
  doi = {10.1029/GL008i001p00099},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-16T15:48:03.081Z}
}

@article{Lepping1981,
  title = {Observations of the Magnetic Field and Plasma Flow in {{Jupiter}}'s Magnetosheath},
  author = {Lepping, Ronald P. and Burlaga, L. F. and Klein, L. W. and Jessen, J. M. and Goodrich, C. C.},
  year = {1981},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {86},
  number = {A10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA086iA10p08141},
  pages = {8141--8155},
  doi = {10.1029/JA086iA10p08141}
}

@article{Lepping1982,
  title = {Evidence for a Distant ({\textquestiondown}8,700 {{RJ}}) Jovian Magnetotail: {{Voyager}} 2 Observations},
  author = {Lepping, Ronald P. and Burlaga, L. F. and Desch, M. D. and Klein, L. W.},
  year = {1982},
  journal = {Geophysical Research Letters},
  volume = {9},
  number = {8},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/GL009i008p00885},
  pages = {885--888},
  doi = {10.1029/GL009i008p00885}
}

@article{Lepping1983,
  title = {Structure of Other Properties of Jupiter's Distant Magnetotail},
  author = {Lepping, Ronald P. and Desch, M. D. and Sittler, E. C., {\relax Jr}. and Behannon, K. W. and Klein, L. W. and Sullivan, J. D. and Kurth, W. S.},
  year = {1983},
  month = nov,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {88},
  number = {A11},
  pages = {8801--8816},
  doi = {10.1029/JA088iA11p08801},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Jupiter (Planet),Lunar and Planetary Exploration,Magnetic Field Configurations,Periodic Variations,Planetary Magnetic Fields,Plasma Density,Solar Planetary Interactions,Solar Wind,Voyager 2 Spacecraft}
}

@article{Lin2010,
  title = {A Three-Dimensional Asymmetric Magnetopause Model},
  author = {Lin, R. L. and Zhang, X. X. and Liu, S. Q. and Wang, Y. L. and Gong, J. C.},
  year = {2010},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {115},
  number = {A4},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2009JA014235},
  doi = {10.1029/2009JA014235},
  keywords = {asymmetry,indentation,magnetopause shape and location},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:53:36.662Z}
}

@article{Lorch2020,
  title = {Local {{Time Asymmetries}} in {{Jupiter}}'s {{Magnetodisc Currents}}},
  author = {Lorch, C. T. S. and Ray, L. C. and Arridge, C. S. and Khurana, K. K. and Martin, C. J. and Bader, A.},
  year = {2020},
  month = feb,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {125},
  number = {2},
  issn = {2169-9380, 2169-9402},
  doi = {10.1029/2019JA027455},
  urldate = {2022-05-18},
  langid = {english}
}

@article{Louis2023,
  title = {Effect of a Magnetospheric Compression on Jovian Radio Emissions: {{In}} Situ Case Study Using Juno Data},
  author = {Louis, C. K. and Jackman, C. M. and Hospodarsky, G. and O'Kane Hackett, A. and {Devon-Hurley}, E. and Zarka, P. and Kurth, W. S. and Ebert, R. W. and Weigt, D. M. and Fogg, A. R. and Waters, J. E. and McEntee, S. C. and Connerney, J. E. P. and Louarn, P. and Levin, S. and Bolton, S. J.},
  year = {2023},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {128},
  number = {9},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2022JA031155},
  pages = {e2022JA031155},
  doi = {10.1029/2022JA031155},
  keywords = {Jupiter,magnetopause and bow shock crossings,magnetosphere compression,radio emissions,solar wind},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-05-24T11:14:24.891Z}
}

@article{Lu2011,
  title = {Three Dimensional Shape of the Magnetopause: {{Global MHD}} Results},
  author = {Lu, J. Y. and Liu, Z.-Q. and Kabin, K. and Zhao, M. X. and Liu, D. D. and Zhou, Q. and Xiao, Y.},
  year = {2011},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {116},
  number = {A9},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2010JA016418},
  doi = {10.1029/2010JA016418},
  keywords = {magnetopause,MHD simulation,solar wind-magnetosphere coupling},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:23:04.272Z}
}

@article{Ma2022,
  title = {Jupiter's Sheared Flow Unstable Magnetopause Boundary Observed by Juno},
  author = {Ma, X. and Delamere, P. A. and Schok, A. and Wing, S. and Johnson, J. R. and Liou, Yu-Lun},
  year = {2022},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {127},
  number = {10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2022JA030719},
  pages = {e2022JA030719},
  doi = {10.1029/2022JA030719},
  keywords = {Juno,Jupiter's magnetosphere,Kelvin-Helmholtz instability},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T10:48:56.520Z}
}

@article{Macek1992,
  title = {Distant Magnetotails of the Outer Magnetic Planets},
  author = {Macek, W.M. and Kurth, W.S. and Lepping, Ronald P. and Sibeck, D.G.},
  year = {1992},
  journal = {Advances in Space Research},
  volume = {12},
  number = {8},
  pages = {47--55},
  issn = {0273-1177},
  doi = {10.1016/0273-1177(92)90376-9}
}

@article{Masters2008,
  title = {An Empirical Model of {{Saturn}}'s Bow Shock: {{Cassini}} Observations of Shock Location and Shape},
  author = {Masters, A. and Achilleos, N. and Dougherty, M. K. and Slavin, J. A. and Hospodarsky, G. B. and Arridge, C. S. and Coates, A. J.},
  year = {2008},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {113},
  number = {A10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2008JA013276},
  doi = {10.1029/2008JA013276},
  keywords = {bow shock,empirical model,Saturn}
}

@article{McComas2007,
  title = {Jupiter: {{A}} Fundamentally Different Magnetospheric Interaction with the Solar Wind},
  author = {McComas, D. J. and Bagenal, F.},
  year = {2007},
  journal = {Geophysical Research Letters},
  volume = {34},
  number = {20},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2007GL031078},
  doi = {10.1029/2007GL031078},
  keywords = {Dungey cycle,Jovian magnetosphere,Jupiter solar wind interaction},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2023-08-28T15:52:59.517Z}
}

@article{McComas2007_NH,
  title = {Diverse Plasma Populations and Structures in Jupiter's Magnetotail},
  author = {McComas, D. J. and Allegrini, F. and Bagenal, F. and Crary, F. and Ebert, R. W. and Elliott, H. and Stern, A. and Valek, P.},
  year = {2007},
  month = oct,
  journal = {Science},
  volume = {318},
  number = {5848},
  pages = {217},
  doi = {10.1126/science.1147393},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {PLANET SCI}
}

@article{McComas2014,
  title = {Bimodal Size of {{Jupiter}}'s Magnetosphere},
  author = {McComas, D. J. and Bagenal, F. and Ebert, R. W.},
  year = {2014},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {119},
  number = {3},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/2013JA019660},
  pages = {1523--1529},
  doi = {10.1002/2013JA019660},
  keywords = {corotating interaction regions,Jovian magnetosphere,Jupiter-solar wind interaction,magnetopause standoff distance}
}

@article{McNutt2007,
  title = {Energetic Particles in the Jovian Magnetotail},
  author = {McNutt, R. L. and Haggerty, D. K. and Hill, M. E. and Krimigis, S. M. and Livi, S. and Ho, G. C. and Gurnee, R. S. and Mauk, B. H. and Mitchell, D. G. and Roelof, E. C. and McComas, D. J. and Bagenal, F. and Elliott, H. A. and Brown, L. E. and Kusterer, M. and Vandegriff, J. and Stern, S. A. and Weaver, H. A. and Spencer, J. R. and Moore, J. M.},
  year = {2007},
  journal = {Science},
  volume = {318},
  number = {5848},
  eprint = {https://www.science.org/doi/pdf/10.1126/science.1148025},
  pages = {220--222},
  doi = {10.1126/science.1148025}
}

@article{Merka2005,
  title = {Three-Dimensional Position and Shape of the Bow Shock and Their Variation with Upstream {{Mach}} Numbers and Interplanetary Magnetic Field Orientation},
  author = {Merka, J. and Szabo, A. and Slavin, J. A. and Peredo, M.},
  year = {2005},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {110},
  number = {A4},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2004JA010944},
  doi = {10.1029/2004JA010944},
  keywords = {models,terrestrial bow shock},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2025-01-27T11:33:51.267Z}
}

@article{Ness1979a,
  title = {Magnetic Field Studies at Jupiter by Voyager 1: {{Preliminary}} Results},
  author = {Ness, Norman F. and Acu{\~n}a, Mario H. and Lepping, Ronald P. and Burlaga, Leonard F. and Behannon, Kenneth W. and Neubauer, Fritz M.},
  year = {1979},
  journal = {Science},
  volume = {204},
  number = {4396},
  eprint = {https://www.science.org/doi/pdf/10.1126/science.204.4396.982},
  pages = {982--987},
  doi = {10.1126/science.204.4396.982}
}

@article{Ness1979b,
  title = {Magnetic Field Studies at Jupiter by Voyager 2: {{Preliminary}} Results},
  author = {Ness, Norman F. and Acu{\~n}a, Mario H. and Lepping, Ronald P. and Burlaga, Leonard F. and Behannon, Kenneth W. and Neubauer, Fritz M.},
  year = {1979},
  journal = {Science},
  volume = {206},
  number = {4421},
  eprint = {https://www.science.org/doi/pdf/10.1126/science.206.4421.966},
  pages = {966--972},
  doi = {10.1126/science.206.4421.966}
}

@article{Nichols2020,
  title = {An {{Enhancement}} of {{Jupiter}}'s {{Main Auroral Emission}} and {{Magnetospheric Currents}}},
  author = {Nichols, J. D. and Allegrini, F. and Bagenal, F. and Bunce, E. J. and Cowley, S. W. H. and Ebert, R. W. and Grodent, D. and Huscher, E. and Kamran, A. and Kurth, W. S. and Wilson, R. J. and Yao, Z.},
  year = {2020},
  month = aug,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {125},
  number = {8},
  pages = {e27904},
  doi = {10.1029/2020JA027904},
  keywords = {aurora,Juno,Jupiter,magnetosphere}
}

@article{Nichols2022,
  title = {Relation of {{Jupiter}}'s {{Dawnside Main Emission Intensity}} to {{Magnetospheric Currents During}} the {{Juno Mission}}},
  author = {Nichols, J. D. and Cowley, S. W. H.},
  year = {2022},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {127},
  number = {1},
  pages = {e2021JA030040},
  doi = {10.1029/2021JA030040},
  keywords = {aurora,Hubble Space Telescope,Juno,Jupiter,magnetosphere,magnetosphere-ionosphere coupling}
}

@article{Nicolaou2015,
  title = {Jupiter's Deep Magnetotail Boundary Layer},
  author = {Nicolaou, G. and McComas, D.J. and Bagenal, F. and Elliott, H.A. and Ebert, R.W.},
  year = {2015},
  journal = {Planetary and Space Science},
  volume = {111},
  pages = {116--125},
  issn = {0032-0633},
  doi = {10.1016/j.pss.2015.03.020},
  keywords = {Boundary layer,Jupiter,Magnetospheric dynamics,Magnetotail,Plasma},
  annotation = {Read\_Status: New\\
Read\_Status\_Date: 2024-09-06T11:46:04.573Z}
}

@article{Ogino1998,
  title = {A Global Magnetohydrodynamic Simulation of the {{Jovian}} Magnetosphere},
  author = {Ogino, Tatsuki and Walker, Raymond J. and Kivelson, Margaret G.},
  year = {1998},
  month = jan,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {103},
  number = {A1},
  pages = {225--236},
  doi = {10.1029/97JA02247},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Dynamic Pressure,Jupiter Atmosphere,Magnetopause,Magnetospheric Physics: Planetary magnetospheres,Planetary Magnetospheres,Planetary Rotation,Plasma Layers,Plasma Pressure,Solar Planetary Interactions,Solar Wind,Three Dimensional Models,Vortices}
}

@article{Owens2020,
  title = {2},
  author = {Owens, Mathew J. and Lang, Matthew and Barnard, Luke and Riley, Pete and {Ben-Nun}, Michal and Scott, Chris J. and Lockwood, Mike and Reiss, Martin A. and Arge, Charles N. and Gonzi, Siegfried},
  year = {2020},
  month = mar,
  journal = {Solar Physics},
  volume = {295},
  number = {3},
  pages = {43},
  doi = {10.1007/s11207-020-01605-3},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {43}
}

@misc{Papitashvili2020,
  title = {{{OMNI Hourly Data}}},
  author = {Papitashvili, Natalia E. and King, Joseph H.},
  year = {2020},
  publisher = {NASA Space Physics Data Facility},
  doi = {10.48322/1shr-ht18},
  urldate = {2023-09-29}
}

@article{Peredo1995,
  title = {Three-Dimensional Position and Shape of the Bow Shock and Their Variation with {{Alfv{\'e}nic}}, Sonic and Magnetosonic {{Mach}} Numbers and Interplanetary Magnetic Field Orientation},
  author = {Peredo, M. and Slavin, J. A. and Mazur, E. and Curtis, S. A.},
  year = {1995},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {100},
  number = {A5},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/94JA02545},
  pages = {7907--7916},
  doi = {10.1029/94JA02545},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2025-01-27T11:31:11.402Z}
}

@article{Phillips1993,
  title = {Ulysses Plasma Observations in the {{Jovian}} Magnetosheath},
  author = {Phillips, J. L. and Bame, S. J. and Thomsen, M. F. and Goldstein, B. E. and Smith, E. J.},
  year = {1993},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {98},
  number = {A12},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/93JA02592},
  pages = {21189--21202},
  doi = {10.1029/93JA02592}
}

@article{Phipps2021,
  title = {Centrifugal {{Equator}} in {{Jupiter}}'s {{Plasma Sheet}}},
  author = {Phipps, Phillip and Bagenal, Fran},
  year = {2021},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {126},
  number = {1},
  pages = {e2020JA028713},
  doi = {10.1029/2020JA028713}
}

@article{Pilkington2015a,
  title = {Asymmetries Observed in {{Saturn}}'s Magnetopause Geometry},
  author = {Pilkington, N. M. and Achilleos, N. and Arridge, C. S. and Guio, P. and Masters, A. and Ray, L. C. and Sergis, N. and Thomsen, M. F. and Coates, A. J. and Dougherty, M. K.},
  year = {2015},
  journal = {Geophysical Research Letters},
  volume = {42},
  number = {17},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/2015GL065477},
  pages = {6890--6898},
  doi = {10.1002/2015GL065477},
  keywords = {asymmetry,magnetopause,magnetosphere,plasma,Saturn,season},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T11:30:09.398Z}
}

@article{Ranquist2019,
  title = {Survey of Jupiter's Dawn Magnetosheath Using Juno},
  author = {Ranquist, D. A. and Bagenal, F. and Wilson, R. J. and Hospodarsky, G. and Ebert, R. W. and Allegrini, F. and Valek, P. and McComas, D. J. and Connerney, J. E. P. and Kurth, W. S. and Bolton, S. J.},
  year = {2019},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {124},
  number = {11},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2019JA027382},
  pages = {9106--9123},
  doi = {10.1029/2019JA027382},
  keywords = {Juno,Jupiter,magnetosheath},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T09:02:18.922Z}
}

@article{Ranquist2020,
  title = {Polar Flattening of Jupiter's Magnetosphere},
  author = {Ranquist, D. A. and Bagenal, F. and Wilson, R. J.},
  year = {2020},
  journal = {Geophysical Research Letters},
  volume = {47},
  number = {16},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2020GL089818},
  pages = {e2020GL089818},
  doi = {10.1029/2020GL089818},
  keywords = {flattening,Juno,Jupiter,magnetosheath,magnetosphere,shape},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T10:52:44.507Z}
}

@article{Ray2010,
  title = {Magnetosphere-Ionosphere Coupling at {{Jupiter}}: {{Effect}} of Field-Aligned Potentials on Angular Momentum Transport},
  author = {Ray, L. C. and Ergun, R. E. and Delamere, P. A. and Bagenal, F.},
  year = {2010},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {115},
  number = {A9},
  doi = {10.1029/2010JA015423},
  keywords = {angular momentum transfer,aurorae,auroral current systems,field-aligned potentials,Jupiter}
}

@article{Rutala2024,
  title = {Variation in the Pedersen Conductance near Jupiter's Main Emission Aurora: {{Comparison}} of Hubble Space Telescope and Galileo Measurements},
  author = {Rutala, M. J. and Clarke, J. T. and Vogt, M. F. and Nichols, J. D.},
  year = {2024},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {129},
  number = {3},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2023JA032122},
  pages = {e2023JA032122},
  doi = {10.1029/2023JA032122},
  keywords = {aurora,conductance,Galileo,Hubble Space Telescope,Jupiter,ultraviolet}
}

@article{Rutala2024_MMESH,
  title = {A Multi-Model Ensemble System for the Outer Heliosphere ({{MMESH}}): {{Solar}} Wind Conditions near Jupiter},
  author = {Rutala, M. J. and Jackman, C. M. and Owens, M. J. and Tao, C. and Fogg, A. R. and Murray, S. A. and Barnard, L.},
  year = {2024},
  month = jun,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {129},
  number = {e2024JA032613},
  eprint = {2402.19069},
  primaryclass = {physics.space-ph},
  pages = {e2024JA032613},
  doi = {10.1029/2024JA032613},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  archiveprefix = {arXiv},
  keywords = {Astrophysics - Earth and Planetary Astrophysics,Astrophysics - Solar and Stellar Astrophysics,ensemble modeling,Jupiter,multi-model ensemble,outer heliosphere,Physics - Space Physics,solar wind}
}

@article{Sargent1985,
  title = {Recurrent Geomagnetic Activity: {{Evidence}} for Long-Lived Stability in Solar Wind Structure},
  author = {Sargent III, H. H.},
  year = {1985},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {90},
  number = {A2},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA090iA02p01425},
  pages = {1425--1428},
  doi = {10.1029/JA090iA02p01425}
}

@article{Sarkango2019,
  title = {Global {{MHD}} Simulations of the Response of Jupiter's Magnetosphere and Ionosphere to Changes in the Solar Wind and {{IMF}}},
  author = {Sarkango, Yash and Jia, Xianzhe and Toth, Gabor},
  year = {2019},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {124},
  number = {7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2019JA026787},
  pages = {5317--5341},
  doi = {10.1029/2019JA026787},
  keywords = {aurora,Jupiter,magnetosphere,MHD,plasmoid,simulation},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T14:17:14.702Z}
}

@article{Shue1997,
  title = {A New Functional Form to Study the Solar Wind Control of the Magnetopause Size and Shape},
  author = {Shue, J. -H. and Chao, J. K. and Fu, H. C. and Russell, C. T. and Song, P. and Khurana, K. K. and Singer, H. J.},
  year = {1997},
  month = may,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {102},
  number = {A5},
  pages = {9497--9512},
  doi = {10.1029/97JA00196},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {and boundary layers,cusp,Magnetospheric Physics: Magnetopause,Magnetospheric Physics: Magnetospheric configuration and dynamics,Magnetospheric Physics: Numerical modeling,Magnetospheric Physics: Solar wind/magnetosphere interactions},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-05-24T11:07:18.613Z}
}

@article{Shue1998,
  title = {Magnetopause Location under Extreme Solar Wind Conditions},
  author = {Shue, J.-H. and Song, P. and Russell, C. T. and Steinberg, J. T. and Chao, J. K. and Zastenker, G. and Vaisberg, O. L. and Kokubun, S. and Singer, H. J. and Detman, T. R. and Kawano, H.},
  year = {1998},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {103},
  number = {A8},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/98JA01103},
  pages = {17691--17700},
  doi = {10.1029/98JA01103},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:07:28.473Z}
}

@article{Shue2002,
  title = {The Location and Shape of the Magnetopause},
  author = {Shue, J.-H and Song, P},
  year = {2002},
  journal = {Planetary and Space Science},
  volume = {50},
  number = {5},
  pages = {549--558},
  issn = {0032-0633},
  doi = {10.1016/S0032-0633(02)00034-X},
  keywords = {Forecasting,Magnetopause,Solar wind/magnetosphere interactions},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:07:02.565Z}
}

@article{Siscoe1981,
  title = {Centrifugally Driven Diffusion of {{Iogenic}} Plasma},
  author = {Siscoe, G. L. and Summers, D.},
  year = {1981},
  month = sep,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {86},
  number = {A10},
  pages = {8471--8479},
  doi = {10.1029/JA086iA10p08471},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {ASYMMETRY,ATMOSPHERE,DENSITY,DIFFUSION,Diffusion Coefficient,EDDY EFFECTS,GEOMETRY,HYPOTHESES,Io,IO,Jupiter,JUPITER,Lunar and Planetary Exploration,MATHEMATICAL MODELS,Planetary Orbits,Plasma Density,Plasma Diffusion,Plasma Interactions,PLASMAS,Satellite Atmospheres,SATELLITES,SOURCE MEDIUM,Space Plasmas,Steady State,Time Dependence,TURBULENCE,VOYAGER 1,Voyager 1 Spacecraft},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-16T15:41:34.579Z}
}

@article{Slavin1985,
  title = {Solar Wind Flow about the Outer Planets: {{Gas}} Dynamic Modeling of the Jupiter and Saturn Bow Shocks},
  author = {Slavin, J. A. and Smith, E. J. and Spreiter, J. R. and Stahara, S. S.},
  year = {1985},
  month = jul,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {90},
  number = {A7},
  pages = {6275--6286},
  doi = {10.1029/JA090iA07p06275},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Bow Waves,BOWSHOCK,COMPARISONS,Dynamic Pressure,DYNAMICS,FEATURES,FLOW,Gas Dynamics,GASES,GIANT PLANETS,HELIOSPHERE,Interplanetary Gas,JUPITER,Jupiter (Planet),Lunar and Planetary Exploration,Mach Number,Magnetopause,MAGNETOPAUSE,MAGNETOSPHERE,MODELS,PARAMETERS,PIONEER 10,PIONEER 11,Pioneer Space Probes,Planetary Magnetospheres,Planets,PLANETS,PRESSURE,SATURN,Saturn (Planet),SHAPE,Shock Waves,Solar Planetary Interactions,Solar Wind,SOLAR WIND,STRUCTURE,THICKNESS,VOYAGER 1,Voyager 1 Spacecraft,VOYAGER 2,Voyager 2 Spacecraft}
}

@article{Smith1978,
  title = {Compression of {{Jupiter}}'s Magnetosphere by the Solar Wind},
  author = {Smith, Edward J. and Fillius, R. Walker and Wolfe, John H.},
  year = {1978},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {83},
  number = {A10},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA083iA10p04733},
  pages = {4733--4742},
  doi = {10.1029/JA083iA10p04733}
}

@article{Smith1981,
  title = {Compression of {{Jupiter}}'s Magnetosphere by the Solar Wind: {{Reexamination}} via {{MHD}} Simulation of Evolving Corotating Interaction Regions},
  author = {Smith, Z. K. and Dryer, M. and Fillius, R. W. and Smith, E. J. and Wolfe, J. H.},
  year = {1981},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {86},
  number = {A8},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/JA086iA08p06773},
  pages = {6773--6780},
  doi = {10.1029/JA086iA08p06773}
}

@misc{Software_JovianBoundaries,
  title = {Mjrutala/{{JovianBoundaries}}: {{Initial}} Release},
  author = {Rutala, Matthew J.},
  year = {2025},
  month = feb,
  doi = {10.5281/zenodo.14851327},
  howpublished = {Zenodo},
  swhid = {swh:1:dir:0d8ab659461c6a5dbf5673ba6d83c9c69a60ee3f ;origin=https://doi.org/10.5281/zenodo.14851326;vi sit=swh:1:snp:d110f3e02b149a63ba5748bb6fccbbd1b46e 0360;anchor=swh:1:rel:948b8abce117d74330b97e9a6813 6c3748608cfd;path=mjrutala-JovianBoundaries- cb89242}
}

@misc{Software_MMESH_0.2.0,
  title = {Mjrutala/{{MMESH}}: 0.2.0},
  author = {Rutala, Matthew J.},
  year = {2025},
  month = feb,
  doi = {10.5281/zenodo.14851000},
  howpublished = {Zenodo},
  swhid = {swh:1:dir:5d6bf97988087b8c1c80954d44ae94f0648bd275 ;origin=https://doi.org/10.5281/zenodo.10688072;vi sit=swh:1:snp:3ebe3033b71cd58513ce73750e5cd3be16d6 904b;anchor=swh:1:rel:c0b4ca7388e89dd0e13a920c6d84 94866dbdbf22;path=mjrutala-MMESH-1763782}
}

@article{Southwood2001,
  title = {A New Perspective Concerning the Influence of the Solar Wind on the {{Jovian}} Magnetosphere},
  author = {Southwood, D. J. and Kivelson, M. G.},
  year = {2001},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {106},
  number = {A4},
  pages = {6123--6130},
  doi = {10.1029/2000JA000236}
}

@article{Staples2020,
  title = {Do Statistical Models Capture the Dynamics of the Magnetopause during Sudden Magnetospheric Compressions?},
  author = {Staples, F. A. and Rae, I. J. and Forsyth, C. and Smith, A. R. A. and Murphy, K. R. and Raymer, K. M. and Plaschke, F. and Case, N. A. and Rodger, C. J. and Wild, J. A. and Milan, S. E. and Imber, S. M.},
  year = {2020},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {125},
  number = {4},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2019JA027289},
  pages = {e2019JA027289},
  doi = {10.1029/2019JA027289},
  keywords = {magnetopause,magnetopause shadowing,radiation belts,statistical model,sudden storm commencement,THEMIS},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:10:46.613Z}
}

@article{Svenes2004,
  title = {Cassini {{Plasma Spectrometer}} Electron Measurements Close to the Magnetopause of {{Jupiter}}},
  author = {Svenes, K. R. and Narheim, B. T. and Coates, A. J. and Linder, D. R. and Young, D. T.},
  year = {2004},
  month = sep,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {109},
  number = {A09S06},
  pages = {A09S06},
  doi = {10.1029/2003JA010254},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {and boundary layers,cusp,Earth Science,instruments and techniques,Jupiter,magnetopause,magnetospheres,Magnetospheric Physics: Magnetopause,Magnetospheric Physics: Magnetosphere-outer,Planetology: Fluid Planets: Magnetospheres (2756),Planetology: Solar System Objects: Jupiter,solar wind/magnetosphere interactions}
}

@article{Szego2003,
  title = {Cassini Plasma Spectrometer Measurements of {{Jovian}} Bow Shock Structure},
  author = {Szego, Karoly and Young, David T. and Barraclough, Bruce and Berthelier, Jean-Jacques and Coates, Andrew J. and McComas, David J. and Crary, Frank J. and Dougherty, Michele K. and Erdos, Geza and Gurnett, Donald A. and Kurth, William S. and Thomsen, Michelle F.},
  year = {2003},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {108},
  number = {A7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2002JA009517},
  doi = {10.1029/2002JA009517},
  keywords = {bow shock,Cassini,fields and particles,Jupiter,solar wind parameters},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T11:44:08.599Z}
}

@article{Tao2005,
  title = {Magnetic Field Variations in the {{Jovian}} Magnetotail Induced by Solar Wind Dynamic Pressure Enhancements},
  author = {Tao, Chihiro and Kataoka, Ryuho and Fukunishi, Hiroshi and Takahashi, Yukihiro and Yokoyama, Takaaki},
  year = {2005},
  month = nov,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {110},
  number = {A11},
  pages = {A11208},
  doi = {10.1029/2004JA010959},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {A11208},
  keywords = {5737,6033),Earth Science,Galileo spacecraft,Jovian magnetosphere,magnetic field,Magnetospheric Physics: Magnetospheric configuration and dynamics,Magnetospheric Physics: Planetary magnetospheres (5443,Magnetospheric Physics: Solar wind/magnetosphere interactions,MHD simulation,Planetary Sciences: Fluid Planets: Magnetospheres (2756),Planetary Sciences: Solar System Objects: Jupiter,solar wind}
}

@article{Taylor2001,
  title = {Summarizing Multiple Aspects of Model Performance in a Single Diagram},
  author = {Taylor, Karl E.},
  year = {2001},
  month = apr,
  journal = {Journal of Geophysical Research: Atmospheres},
  volume = {106},
  number = {D7},
  pages = {7183--7192},
  doi = {10.1029/2000JD900719},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {General or Miscellaneous: Techniques applicable in three or more fields,Meteorology and Atmospheric Dynamics: Instruments and techniques,Meteorology and Atmospheric Dynamics: Theoretical modeling}
}

@incollection{Vasyliunas1983,
  title = {Physics of the {{Jovian}} Magnetosphere. 11. {{Plasma}} Distribution and Flow.},
  booktitle = {Physics of the Jovian Magnetosphere},
  author = {Vasyliunas, V. M.},
  year = {1983},
  pages = {395--453},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Current Sheets,Earth Magnetosphere,Jupiter Atmosphere,Jupiter Magnetosphere,Lunar and Planetary Exploration,Magnetic Field Configurations,Magnetic Moments,Magnetohydrodynamic Flow,Momentum Transfer,Planetary Magnetic Fields,Planetary Rotation,Plasma Dynamics,Plasma Layers,Solar Wind,Space Plasmas}
}

@article{Vehtari2017,
  title = {Practical {{Bayesian}} Model Evaluation Using Leave-One-out Cross-Validation and {{WAIC}}},
  author = {Vehtari, Aki and Gelman, Andrew and Gabry, Jonah},
  year = {2017},
  month = sep,
  journal = {Statistics and Computing},
  volume = {27},
  number = {5},
  pages = {1413--1432},
  issn = {1573-1375},
  doi = {10.1007/s11222-016-9696-4}
}

@article{Verigin2001,
  title = {Wind Observations of the Terrestrial Bow Shock: 3-{{D}} Shape and Motion},
  author = {Verigin, M. and Kotova, G. and Szabo, A. and Slavin, J. and Gombosi, T. and Kabin, K. and Shugaev, F. and Kalinchenko, A.},
  year = {2001},
  month = jun,
  journal = {Earth, Planets and Space},
  volume = {53},
  number = {10},
  pages = {1001--1009},
  doi = {10.1186/BF03351697},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Fast Magnetosonic Wave,Mach Number,Solar Wind,Solar Wind Parameter,Terminator Plane},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:17:49.225Z}
}

@article{Vogt2010,
  title = {Reconnection and Flows in the {{Jovian}} Magnetotail as Inferred from Magnetometer Observations},
  author = {Vogt, Marissa F. and Kivelson, Margaret G. and Khurana, Krishan K. and Joy, Steven P. and Walker, Raymond J.},
  year = {2010},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {115},
  number = {A6},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2009JA015098},
  doi = {10.1029/2009JA015098},
  keywords = {magnetic reconnection,magnetospheric dynamics,planetary magnetospheres}
}

@article{Vogt2019,
  title = {Solar Wind Interaction with Jupiter's Magnetosphere: {{A}} Statistical Study of Galileo in Situ Data and Modeled Upstream Solar Wind Conditions},
  author = {Vogt, Marissa F. and Gyalay, Szilard and Kronberg, Elena A. and Bunce, Emma J. and Kurth, William S. and Zieger, Bertalan and Tao, Chihiro},
  year = {2019},
  month = dec,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {124},
  number = {12},
  pages = {10,170--10,199},
  doi = {10.1029/2019JA026950},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {Earth Science,Jupiter,magnetosphere,planetary magnetospheres,solar wind},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2023-06-22T14:18:09.785Z}
}

@article{Wang2024_method,
  title = {Radial and Vertical Structures of Plasma Disk in Jupiter's Middle Magnetosphere},
  author = {Wang, Jian-Zhao and Bagenal, Fran and Wilson, Robert J. and Nerney, Edward and Ebert, Robert W. and Valek, Philip W. and Allegrini, Frederic},
  year = {2024},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {129},
  number = {7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2024JA032715},
  pages = {e2024JA032715},
  doi = {10.1029/2024JA032715},
  keywords = {diffusive equilibrium,forward modeling,JADE instrument,Juno mission,Jupiter,plasma disk},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T09:14:39.068Z}
}

@article{Wang2024_results,
  title = {Forward Modeling of 3-{{D}} Ion Properties in Jupiter's Magnetosphere Using Juno/{{JADE-i}} Data},
  author = {Wang, Jian-zhao and Bagenal, Fran and Wilson, Robert J. and Nerney, Edward and Crary, Frank and Dols, Vincent and Ebert, Rob W. and Valek, Phil W. and Allegrini, Frederic and Kim, Thomas K. and Szalay, Jamey R.},
  year = {2024},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {129},
  number = {4},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2023JA032218},
  pages = {e2023JA032218},
  doi = {10.1029/2023JA032218},
  keywords = {forward modeling,Jupiter,magnetosphere,plasma disk},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-03T11:15:32.299Z}
}

@article{Watanabe2010,
  title = {Asymptotic Equivalence of Bayes Cross Validation and Widely Applicable Information Criterion in Singular Learning Theory},
  author = {Watanabe, Sumio},
  year = {2010},
  journal = {Journal of Machine Learning Research},
  volume = {11},
  number = {116},
  pages = {3571--3594}
}

@article{Went2011,
  title = {Outer Magnetospheric Structure: {{Jupiter}} and {{Saturn}} Compared},
  author = {Went, D. R. and Kivelson, M. G. and Achilleos, N. and Arridge, C. S. and Dougherty, M. K.},
  year = {2011},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {116},
  number = {A4},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2010JA016045},
  doi = {10.1029/2010JA016045},
  keywords = {Dungey cycle,Jupiter,magnetosphere,magnetospheric configuration,Saturn,Vasyliunas cycle},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-16T15:51:31.857Z}
}

@article{Wilson2018,
  title = {Solar {{Wind Properties During Juno}}'s {{Approach}} to {{Jupiter}}: {{Data Analysis}} and {{Resulting Plasma Properties Utilizing}} a 1-{{D Forward Model}}},
  author = {Wilson, R. J. and Bagenal, Fran and Valek, Philip W. and McComas, D. J. and Allegrini, Frederic and Ebert, Robert W. and Kim, Thomas K. and Kurth, W. S. and Szalay, Jamey R. and Thomsen, Michelle F.},
  year = {2018},
  month = apr,
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {123},
  number = {4},
  pages = {2772--2786},
  doi = {10.1002/2017JA024860},
  keywords = {JADE,Juno,solar,upstream,wind}
}

@article{Winslow2013,
  title = {Mercury's Magnetopause and Bow Shock from {{MESSENGER Magnetometer}} Observations},
  author = {Winslow, Reka M. and Anderson, Brian J. and Johnson, Catherine L. and Slavin, James A. and Korth, Haje and Purucker, Michael E. and Baker, Daniel N. and Solomon, Sean C.},
  year = {2013},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {118},
  number = {5},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/jgra.50237},
  pages = {2213--2227},
  doi = {10.1002/jgra.50237},
  keywords = {bow shock,magnetopause,Mercury,Mercury's magnetosphere,MESSENGER Magnetometer},
  annotation = {Read\_Status: In Progress\\
Read\_Status\_Date: 2024-09-06T11:20:31.631Z}
}

@article{Woch2002,
  title = {Particle Bursts in the {{Jovian}} Magnetosphere: {{Evidence}} for a near-{{Jupiter}} Neutral Line},
  author = {Woch, Joachim and Krupp, Norbert and Lagg, Andreas},
  year = {2002},
  journal = {Geophysical Research Letters},
  volume = {29},
  number = {7},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2001GL014080},
  pages = {42-1-42-4},
  doi = {10.1029/2001GL014080}
}

@article{Xu2023,
  title = {On the Relation between Jupiter's Aurora and the Dawnside Current Sheet},
  author = {Xu, Y. and Yao, Z. H. and Zhang, B. and Delamere, P. A. and Ray, L. C. and Dunn, W. R. and Badman, S. V. and Feng, E. H. and Zheng, Z. Q. and Bolton, S. J. and Grodent, D. and Bonfond, B. and Wei, Y.},
  year = {2023},
  journal = {Geophysical Research Letters},
  volume = {50},
  number = {13},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/2023GL104123},
  pages = {e2023GL104123},
  doi = {10.1029/2023GL104123},
  keywords = {aurora,current sheet,Jupiter,magnetosphere},
  annotation = {Read\_Status: New\\
Read\_Status\_Date: 2023-07-27T10:03:10.098Z}
}

@article{Yao2022,
  title = {On the Relation between Auroral Morphologies and Compression Conditions of Jupiter's Magnetopause: {{Observations}} from Juno and the Hubble Space Telescope},
  author = {Yao, Z. H. and Bonfond, B. and Grodent, D. and Chan{\'e}, E. and Dunn, W. R. and Kurth, W. S. and Connerney, J. E. P. and Nichols, J. D. and Palmaerts, B. and Guo, R. L. and Hospodarsky, G. B. and Mauk, B. H. and Kimura, T. and Bolton, S. J.},
  year = {2022},
  month = oct,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {127},
  number = {e2021JA029894},
  pages = {e2021JA029894},
  doi = {10.1029/2021JA029894},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {auroral dawn storm,field-aligned current,Jovian aurora,solar wind},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-06T09:38:32.329Z}
}

@article{Yao2024,
  title = {Recent Advances in the Magnetic Reconnection, Dipolarization, and Auroral Processes at Giant Planets from the Perspective of Comparative Planetology},
  author = {Yao, ZhongHua and Guo, RuiLong and Wei, Yong and Bonfond, Bertrand and Grodent, Denis and Zhang, BinZheng and Dunn, William R. and Pu, ZuYin},
  year = {2024},
  journal = {Earth and Planetary Physics},
  volume = {8},
  number = {3},
  pages = {1--14},
  issn = {2096-3955},
  doi = {10.26464/epp2024017},
  annotation = {Read\_Status: New\\
Read\_Status\_Date: 2024-09-06T09:42:36.424Z}
}

@article{Zank1996,
  title = {Interstellar Pickup Ions and Quasi-Perpendicular Shocks: {{Implications}} for the Termination Shock and Interplanetary Shocks},
  author = {Zank, G. P. and Pauls, H. L. and Cairns, I. H. and Webb, G. M.},
  year = {1996},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {101},
  number = {A1},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1029/95JA02860},
  pages = {457--477},
  doi = {10.1029/95JA02860},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-09-25T11:58:17.807Z}
}

@article{Zhang2018,
  title = {Asymmetric Kelvin-Helmholtz Instability at Jupiter's Magnetopause Boundary: {{Implications}} for Corotation-Dominated Systems},
  author = {Zhang, B. and Delamere, P. A. and Ma, X. and Burkholder, B. and Wiltberger, M. and Lyon, J. G. and Merkin, V. G. and Sorathia, K. A.},
  year = {2018},
  month = jan,
  journal = {Geophysical Research Letters},
  volume = {45},
  number = {1},
  pages = {56--63},
  doi = {10.1002/2017GL076315},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  keywords = {dawn-dusk asymmetry,global MHD,Jupiter magnetosphere,Kelvin-Helmholtz instability,solar wind-magnetosphere interactions}
}

@article{Zhong2015,
  title = {Mercury's Three-Dimensional Asymmetric Magnetopause},
  author = {Zhong, J. and Wan, W. X. and Slavin, J. A. and Wei, Y. and Lin, R. L. and Chai, L. H. and Raines, J. M. and Rong, Z. J. and Han, X. H.},
  year = {2015},
  journal = {Journal of Geophysical Research: Space Physics},
  volume = {120},
  number = {9},
  eprint = {https://agupubs.onlinelibrary.wiley.com/doi/pdf/10.1002/2015JA021425},
  pages = {7658--7671},
  doi = {10.1002/2015JA021425},
  keywords = {azimuthal asymmetry,cusp indentation,magnetopause,Mercury},
  annotation = {Read\_Status: To Read\\
Read\_Status\_Date: 2024-05-24T11:20:39.799Z}
}

@article{Zieger2008,
  title = {Statistical Validation of a Solar Wind Propagation Model from 1 to 10 {{AU}}},
  author = {Zieger, Bertalan and Hansen, Kenneth C.},
  year = {2008},
  month = aug,
  journal = {Journal of Geophysical Research (Space Physics)},
  volume = {113},
  number = {A8},
  pages = {A08107},
  doi = {10.1029/2008JA013046},
  adsnote = {Provided by the SAO/NASA Astrophysics Data System},
  eid = {A08107},
  keywords = {Earth Science,Interplanetary Physics: Corotating streams,Interplanetary Physics: Interplanetary magnetic fields,Interplanetary Physics: Interplanetary shocks,Interplanetary Physics: Solar cycle variations (7536),Interplanetary Physics: Solar wind plasma,interplanetary shocks,MHD simulation,Solar wind propagation}
}


==> anc/si.bbl <==
\begin{thebibliography}{}

\bibitem [\protect \citeauthoryear {%
Gurnett%
\ \protect \BOthers {.}}{%
Gurnett%
\ \protect \BOthers {.}}{%
{\protect \APACyear {1992}}%
}]{%
Gurnett1992}
\APACinsertmetastar {%
Gurnett1992}%
\begin{APACrefauthors}%
Gurnett, D\BPBI A.%
, Kurth, W\BPBI S.%
, Shaw, R\BPBI R.%
, Roux, A.%
, Gendrin, R.%
, Kennel, C\BPBI F.%
\BDBL {}Shawhan, S\BPBI D.%
\end{APACrefauthors}%
\unskip\
\newblock
\APACrefYearMonthDay{1992}{{\APACmonth{05}}}{}.
\newblock
{\BBOQ}\APACrefatitle {The {{Galileo Plasma}} Wave Investigation} {The
  {{Galileo Plasma}} wave investigation}.{\BBCQ}
\newblock
\APACjournalVolNumPages{Space Science Reviews}{60}{1-4}{341--355}.
\newblock
\begin{APACrefDOI} \doi{10.1007/BF00216861} \end{APACrefDOI}
\PrintBackRefs{\CurrentBib}

\bibitem [\protect \citeauthoryear {%
Joy%
}{%
Joy%
}{%
{\protect \APACyear {2010}}%
}]{%
Joy2010}
\APACinsertmetastar {%
Joy2010}%
\begin{APACrefauthors}%
Joy, S\BPBI P.%
\end{APACrefauthors}%
\unskip\
\newblock
\APACrefYear{2010}.
\unskip\
\newblock
\APACrefbtitle {The Jovian Magnetosheath: {{Factors}} Influencing the Size,
  Shape, and Mirror Mode Content and Distribution} {The jovian magnetosheath:
  {{Factors}} influencing the size, shape, and mirror mode content and
  distribution}\ \APACtypeAddressSchool {\BUPhD}{}{}.
\unskip\
\newblock
\APACaddressSchool {Los Angeles}{University of California}.
\PrintBackRefs{\CurrentBib}

\bibitem [\protect \citeauthoryear {%
Kivelson%
, Khurana%
, Means%
, Russell%
\BCBL {}\ \BBA {} Snare%
}{%
Kivelson%
\ \protect \BOthers {.}}{%
{\protect \APACyear {1992}}%
}]{%
Kivelson1992}
\APACinsertmetastar {%
Kivelson1992}%
\begin{APACrefauthors}%
Kivelson, M\BPBI G.%
, Khurana, K\BPBI K.%
, Means, J\BPBI D.%
, Russell, C\BPBI T.%
\BCBL {}\ \BBA {} Snare, R\BPBI C.%
\end{APACrefauthors}%
\unskip\
\newblock
\APACrefYearMonthDay{1992}{{\APACmonth{05}}}{}.
\newblock
{\BBOQ}\APACrefatitle {The {{Galileo}} Magnetic Field Investigation} {The
  {{Galileo}} magnetic field investigation}.{\BBCQ}
\newblock
\APACjournalVolNumPages{Space Science Reviews}{60}{1-4}{357--383}.
\newblock
\begin{APACrefDOI} \doi{10.1007/BF00216862} \end{APACrefDOI}
\PrintBackRefs{\CurrentBib}

\bibitem [\protect \citeauthoryear {%
Kurth%
\ \protect \BOthers {.}}{%
Kurth%
\ \protect \BOthers {.}}{%
{\protect \APACyear {2002}}%
}]{%
Kurth2002}
\APACinsertmetastar {%
Kurth2002}%
\begin{APACrefauthors}%
Kurth, W\BPBI S.%
, Gurnett, D\BPBI A.%
, Hospodarsky, G\BPBI B.%
, Farrell, W\BPBI M.%
, Roux, A.%
, Dougherty, M\BPBI K.%
\BDBL {}Alexander, C\BPBI J.%
\end{APACrefauthors}%
\unskip\
\newblock
\APACrefYearMonthDay{2002}{{\APACmonth{02}}}{}.
\newblock
{\BBOQ}\APACrefatitle {The Dusk Flank of {{Jupiter}}'s Magnetosphere} {The dusk
  flank of {{Jupiter}}'s magnetosphere}.{\BBCQ}
\newblock
\APACjournalVolNumPages{Nature}{415}{6875}{991--994}.
\newblock
\begin{APACrefDOI} \doi{10.1038/415991a} \end{APACrefDOI}
\PrintBackRefs{\CurrentBib}

\end{thebibliography}


==> anc/si.tex <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% AGUtmpl.tex: this template file is for articles formatted with LaTeX2e,
% Modified December 2018
%
% This template includes commands and instructions
% given in the order necessary to produce a final output that will
% satisfy AGU requirements.
%
% FOR FIGURES, DO NOT USE \psfrag
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% IMPORTANT NOTE:
%
% SUPPORTING INFORMATION DOCUMENTATION IS NOT COPYEDITED BEFORE PUBLICATION.
%
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Step 1: Set the \documentclass
%
%
% PLEASE USE THE DRAFT OPTION TO SUBMIT YOUR PAPERS.
% The draft option produces double spaced output.
%
% Choose the journal abbreviation for the journal you are
% submitting to:

% jgrga JOURNAL OF GEOPHYSICAL RESEARCH (use for all of them)
% gbc   GLOBAL BIOCHEMICAL CYCLES
% grl   GEOPHYSICAL RESEARCH LETTERS
% pal   PALEOCEANOGRAPHY
% ras   RADIO SCIENCE
% rog   REVIEWS OF GEOPHYSICS
% tec   TECTONICS
% wrr   WATER RESOURCES RESEARCH
% gc    GEOCHEMISTRY, GEOPHYSICS, GEOSYSTEMS
% sw    SPACE WEATHER
% ms    JAMES
% ef    EARTH'S FUTURE
%
%
%
% (If you are submitting to a journal other than jgrga,
% substitute the initials of the journal for "jgrga" below.)

\documentclass[draft,jgrga]{agutexSI2019}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%  SUPPORTING INFORMATION TEMPLATE
%
%% ------------------------------------------------------------------------ %%
%
%
%Please use this template when formatting and submitting your Supporting Information.

%This template serves as both a “table of contents” for the supporting information for your article and as a summary of files.
%
%
%OVERVIEW
%
%Please note that all supporting information will be peer reviewed with your manuscript. It will not be copyedited if the paper is accepted.
%In general, the purpose of the supporting information is to enable authors to provide and archive auxiliary information such as data tables, method information, figures, video, or computer software, in digital formats so that other scientists can use it.
%The key criteria are that the data:
% 1. supplement the main scientific conclusions of the paper but are not essential to the conclusions (with the exception of
%    including %data so the experiment can be reproducible);
% 2. are likely to be usable or used by other scientists working in the field;
% 3. are described with sufficient precision that other scientists can understand them, and
% 4. are not exe files.
%
%USING THIS TEMPLATE
%
%***All references should be included in the reference list of the main paper so that they can be indexed, linked, and counted as citations.  The reference section does not count toward length limits.
%
%All Supporting text and figures should be included in this document. Insert supporting information content into each appropriate section of the template. To add additional captions, simply copy and paste each sample as needed.

%Tables may be included, but can also be uploaded separately, especially if they are larger than 1 page, or if necessary for retaining table formatting. Data sets, large tables, movie files, and audio files should be uploaded separately. Include their captions in this document and list the file name with the caption. You will be prompted to upload these files on the Upload Files tab during the submission process, using file type “Supporting Information (SI)”

%IMPORTANT NOTE ON FIGURES AND TABLES
% Placeholders for figures and tables appear after the \end{article} command, after references.
% DO NOT USE \psfrag or \subfigure commands.
%
 \usepackage{graphicx}
 \usepackage{amsmath}
 \usepackage{amssymb}
%
%  Uncomment the following command to allow illustrations to print
%   when using Draft:
 \setkeys{Gin}{draft=false}
%
% You may need to use one of these options for graphicx depending on the driver program you are using. 
%
% [xdvi], [dvipdf], [dvipsone], [dviwindo], [emtex], [dviwin],
% [pctexps],  [pctexwin],  [pctexhp],  [pctex32], [truetex], [tcidvi],
% [oztex], [textures]
%
%
%% ------------------------------------------------------------------------ %%
%
%  ENTER PREAMBLE
%
%% ------------------------------------------------------------------------ %%

% Author names in capital letters:
%\authorrunninghead{BALES ET AL.}

% Shorter version of title entered in capital letters:
%\titlerunninghead{SHORT TITLE}

%Corresponding author mailing address and e-mail address:
%\authoraddr{Corresponding author: A. B. Smith,
%Department of Hydrology and Water Resources, University of
%Arizona, Harshbarger Building 11, Tucson, AZ 85721, USA.
%(a.b.smith@hwr.arizona.edu)}

\begin{document}

%% ------------------------------------------------------------------------ %%
%
%  TITLE
%
%% ------------------------------------------------------------------------ %%

%\includegraphics{agu_pubart-white_reduced.eps}


\title{Supporting Information for ``New Models of Jupiter's Magnetopause and Bow Shock through the \textit{Juno} Prime Mission: Probabilistic Location, Shape, and Internally-driven Variation"}
%
% e.g., \title{Supporting Information for "Terrestrial ring current:
% Origin, formation, and decay $\alpha\beta\Gamma\Delta$"}
%
%DOI: 10.1002/%insert paper number here%

%% ------------------------------------------------------------------------ %%
%
%  AUTHORS AND AFFILIATIONS
%
%% ------------------------------------------------------------------------ %%


% List authors by first name or initial followed by last name and
% separated by commas. Use \affil{} to number affiliations, and
% \thanks{} for author notes.
% Additional author notes should be indicated with \thanks{} (for
% example, for current addresses).

% Example: \authors{A. B. Author\affil{1}\thanks{Current address, Antartica}, B. C. Author\affil{2,3}, and D. E.
% Author\affil{3,4}\thanks{Also funded by Monsanto.}}

\authors{M. J. Rutala\affil{1}, C. M. Jackman\affil{1}, C. K. Louis\affil{2}, A. R. Azari\affil{3, 4, 5}, F. Bagenal\affil{6}, S. P. Joy\affil{7}, W. S. Kurth\affil{8}, T. B. Keebler\affil{9}, R. S. Giles\affil{10}, R. W. Ebert\affil{10, 11}, C. F. Bowers\affil{1}, M. F. Vogt\affil{12}}

\affiliation{1}{Astronomy \& Astrophysics Section, School of Cosmic Physics, Dublin Institute for Advanced Studies, DIAS Dunsink Observatory, Dublin D15 XR2R, Ireland}
\affiliation{2}{LIRA, Observatoire de Paris, Université PSL, CNRS, Sorbonne Université, Université de Paris, Meudon, France}
\affiliation{3}{Department of Physics, University of Alberta, Edmonton, AB, Canada}
\affiliation{4}{Department of Electrical and Computer Engineering, University of Alberta, Edmonton, AB, Canada}
\affiliation{5}{Alberta Machine Intelligence Institute, Edmonton, AB, Canada}
\affiliation{6}{Laboratory for Atmospheric and Space Physics, University of Colorado Boulder, Boulder, CO, USA}
\affiliation{7}{Department of Earth, Planetary, and Space Science, University of California, Los Angeles, CA, USA}
\affiliation{8}{Department of Physics and Astronomy, University of Iowa, Iowa City, IA, USA}
\affiliation{9}{Department of Climate and Space Sciences and Engineering, University of Michigan, Ann Arbor, MI, USA}
\affiliation{10}{Space Science Division, Southwest Research Institute, San Antonio, Texas, USA}
\affiliation{11}{University of Texas at San Antonio, San Antonio, TX, USA}
\affiliation{12}{Planetary Science Institute, Tucson, AZ, USA}





%% ------------------------------------------------------------------------ %%
%
%  BEGIN ARTICLE
%
%% ------------------------------------------------------------------------ %%

% The body of the article must start with a \begin{article} command
%
% \end{article} must follow the references section, before the figures
%  and tables.

\begin{article}

%% ------------------------------------------------------------------------ %%
%
%  TEXT
%
%% ------------------------------------------------------------------------ %%



\noindent\textbf{Contents of this file}
%%%Remove or add items as needed%%%
\begin{enumerate}
\item Description of Dataset S1
% \item Figures S1 to Sx
% \item Tables S1 to Sx
%if Tables are larger than 1 page, upload as separate excel file
\end{enumerate}
\noindent\textbf{Additional Supporting Information (Files uploaded separately)}
\begin{enumerate}
\item Dataset S1
% \item Captions for large Tables S1 to Sx (if larger than 1 page, upload as separate excel file)
% \item Captions for Movies S1 to Sx
% \item Captions for Audio S1 to Sx
\end{enumerate}

\noindent\textbf{Introduction}
The supporting information includes Dataset S1, which records the boundary crossing events identified in \textit{Galileo} spacecraft data, as well as a description of Dataset S1.
%Type or paste your text here. The introduction gives a brief overview of the supporting information. You should include information %about as many of the following as possible (when appropriate):
% 1. a general overview of the kind of data files;
% 2. information about when and how the data were collected or created;
% 3. a general description of processing steps used;
% 4. any known imperfections or anomalies in the data.

%\clearpage

%Delete all unused file types below. Copy/paste for multiples of each file type as needed.
% \noindent\textbf{Text S1.}
%Type or paste text here. This should be additional explanatory text, such as: extended descriptions of results, full details of models, extended lists of acknowledgements etc.  It should not be additional discussion, analysis, interpretation or critique. It should not be an additional scientific experiment or paper.
%
%Repeat for any additional Supporting Text

%%Enter Data Set, Movie, and Audio captions here
%%EXAMPLE CAPTIONS

\noindent\textbf{Dataset S1.} %Type or paste caption here.
%upload your dataset(s) to AGU's journal submission site and select "Supporting Information (SI)" as the file type. Following naming %convention: ds01.
This dataset records times and characteristics of \textit{Galileo} boundary crossing events, reproduced for publication from \citeA{Joy2010}. This dataset results from identifying crossing events in the magnetometer data \cite{Kivelson1992} and plasma wave spectrometer data \cite{Gurnett1992} independently, then jointly analyzing these two lists. A small selection of these crossing events were previously published by \citeA{Kurth2002}.

Looking at Jupiter's magnetic field $B$, the magnetosphere was identified by small $B$ field fluctuations with $|B|\gtrapprox5 \ \mathrm{nT}$ and $B_{\theta_{RH}}>0$ in Jupiter's right-handed System III coordinate system, which employs colatitude; that is, $\theta_{RH}$ increases from North to South, in the same direction that Jupiter's dipole magentic field points. The magnetosheath was identified by large field fluctuations, with no preferred sign of $B_{\theta}$. The solar wind was identified by small field fluctuations and $|B|\lessapprox4 \ \mathrm{nT}$.

In the plasma wave data, the magnetosphere was identified by low densities and the presence of continuum radiation, while the magnetosheath was identified by relatively high densities and a lack of continuum radiation. The solar wind was identified from the densities intermediate to those of the magnetosphere and magnetosheath. Additionally, broadband wave noise was used to identify bow shock crossings.

The columns in this dataset are: date (Year/Day-of-Year), time (SCET, or Spacecraft Event Time), pre-crossing region, post-crossing region, instrument, confidence, MAG notes, PWS notes, and additional notes. 
The pre-crossing region and post-crossing regions give the location of the spacecraft just before and just after the crossing event, respectively; for instance, an inward bow shock crossing would be in the solar wind before the crossing event and in the magnetosheath after. Valid regions include the solar wind (SW), the magnetosheath (SH), the magnetosphere (MS), and uncertain (UN). An uncertain region is designated when the boundary crossing event is gradual, patchy, or occurs in a long data gap; in all of these cases, the exact time of the boundary crossing is unclear, but the regions before and after the uncertain region are evident.
The instrument gives the instrument, instrument mode, or combination of instruments from the \textit{Galileo} spacecraft used to identify the crossing event. Valid instruments include the magnetometer (MAG), the magnetometer in Optimal Averager mode and returned using the Memory ReadOut process (MRO), the plasma wave spectrometer (PWS), and both MAG and PWS (BOTH).
The confidence level refers uncertainties in the time of the crossing event, with 1 signaling the lowest uncertainty in the crossing time and 4 signaling the most uncertainty. These are defined as follows:
\begin{enumerate}
    \item The boundary is well-defined in the data, with an abrupt change spanning 1-2 samples corresponding to the boundary crossing event. If both MAG and PWS have data, the boundary is well-defined and occurrs at the same time in both.
    \item The boundary crossing time is ambiguous in either MAG or PWS, or the MAG and PWS data disagree on the boundary crossing time.
    \item The boundary crossing was only identified by a single instrument, including by MRO, which has low temporal resolution ($32$-minute averages, typically).
    \item The boundary crossing even has been inferred to occur in a data gap, based on the data present on either side of the data gap.
\end{enumerate}
The MAG, PWS, and additional notes all contain text describing peculiarities in the data or boundary crossing identification process. These notes may contain descriptions of the magnetic field magnitude ($|B|$, stylized as ``$|$B$|$" in Dataset S1), the north-south magnetic field component ($B_{\theta_{RH}}$, stylized as ``Bns" in Dataset S1), and the MAG-derived wave power ($w_p$, stylized as ``wp'' in Dataset S1) during the identified event; additionally, the notes may contains specification for how these parameters change over time near the crossing event (stylized as ``d$|$B$|$/dt", ``dBns/dt", and ``dwp/dt", respectively).

%Repeat for any additional Supporting data sets

% \noindent\textbf{Movie S1.} %Type or paste caption here.
%upload your movie(s) to AGU's journal submission site and select, "Supporting Information %(SI)" as the file type. Following naming convention: ms01.

%Repeat any additional Supporting movies

% \noindent\textbf{Audio S1.} %Type or paste caption here.
%upload your audio file(s) to AGU's journal submission site and select "Supporting Information %(SI)" as the file type. Following naming convention: auds01.


%Repeat for any additional Supporting audio files

%%% End of body of article:
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Optional Notation section goes here
%
% Notation -- End each entry with a period.
% \begin{notation}
% Term & definition.\\
% Second term & second definition.\\
% \end{notation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%% ------------------------------------------------------------------------ %%
%%  REFERENCE LIST AND TEXT CITATIONS

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
%
% \bibliography{<name of your .bib file>} do not specify file extension
%
% no need to specify bibliographystyle
%
% Note that ALL references in this supporting information file must also be referenced in the primary manuscript
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% if you get an error about newblock being undefined, uncomment this line:
%\newcommand{\newblock}{}

\bibliography{JovianBoundaries} 




%Reference citation instructions and examples:
%
% Please use ONLY \cite and \citeA for reference citations.
% \cite for parenthetical references
% ...as shown in recent studies (Simpson et al., 2019)
% \citeA for in-text citations
% ...Simpson et al (2019) have shown...
% DO NOT use other cite commands (e.g., \citet, \citep, \citeyear, \nocite, \citealp, etc.).
%
%
%...as shown by \citeA{jskilby}.
%...as shown by \citeA{lewin76}, \citeA{carson86}, \citeA{bartoldy02}, and \citeA{rinaldi03}.
%...has been shown \cite<e.g.,>{jskilbye}.
%...has been shown \cite{lewin76,carson86,bartoldy02,rinaldi03}.
%...has been shown \cite{lewin76,carson86,bartoldy02,rinaldi03}.
%
% apacite uses < > for prenotes, not [ ]
% DO NOT use other cite commands (e.g., \citet, \citep, \citeyear, \nocite, \citealp, etc.).
%

%% ------------------------------------------------------------------------ %%
%
%  END ARTICLE
%
%% ------------------------------------------------------------------------ %%
\end{article}
\clearpage

% Copy/paste for multiples of each file type as needed.

% enter figures and tables below here: %%%%%%%
%
%
%
%
% EXAMPLE FIGURES
% ---------------
% If you get an error about an unknown bounding box, try specifying the width and height of the figure with the natwidth and natheight options.
% \begin{figure}
%\setfigurenum{S1} %%You can change number for each figure if you want, not required. "S" prepended automatically.
% \noindent\includegraphics[natwidth=800px,natheight=600px]{samplefigure.eps}
%\caption{caption}
%\label{epsfiguresample}
%\end{figure}
%
%
% Giving latex a width will help it to scale the figure properly. A simple trick is to use \textwidth. Try this if large figures run off the side of the page.
% \begin{figure}
% \noindent\includegraphics[width=\textwidth]{anothersample.png}
%\caption{caption}
%\label{pngfiguresample}
%\end{figure}
%
%
%\begin{figure}
%\noindent\includegraphics[width=\textwidth]{athirdsample.pdf}
%\caption{A pdf test figure}
%\label{pdffiguresample}
%\end{figure}
%
% PDFLatex does not seem to be able to process EPS figures. You may want to try the epstopdf package.
%
%
% ---------------
% EXAMPLE TABLE
%
%\begin{table}
%\settablenum{S1} %%Change number for each table
%\caption{Time of the Transition Between Phase 1 and Phase 2\tablenotemark{a}}
%\centering
%\begin{tabular}{l c}
%\hline
% Run  & Time (min)  \\
%\hline
%  $l1$  & 260   \\
%  $l2$  & 300   \\
%  $l3$  & 340   \\
%  $h1$  & 270   \\
%  $h2$  & 250   \\
%  $h3$  & 380   \\
%  $r1$  & 370   \\
%  $r2$  & 390   \\
%\hline
%\end{tabular}
%\tablenotetext{a}{Footnote text here.}
%\end{table}
% ---------------
%
% EXAMPLE LARGE TABLE (UPLOADED SEPARATELY)
%\begin{table}
%\settablenum{S1} %%Change number for each table
%\caption{Time of the Transition Between Phase 1 and Phase 2\tablenotemark{a}}
%\end{table}


\end{document}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

More Information and Advice:

%% ------------------------------------------------------------------------ %%
%
%  SECTION HEADS
%
%% ------------------------------------------------------------------------ %%

% Capitalize the first letter of each word (except for
% prepositions, conjunctions, and articles that are
% three or fewer letters).

% AGU follows standard outline style; therefore, there cannot be a section 1 without
% a section 2, or a section 2.3.1 without a section 2.3.2.
% Please make sure your section numbers are balanced.
% ---------------
% Level 1 head
%
% Use the \section{} command to identify level 1 heads;
% type the appropriate head wording between the curly
% brackets, as shown below.
%
%An example:
%\section{Level 1 Head: Introduction}
%
% ---------------
% Level 2 head
%
% Use the \subsection{} command to identify level 2 heads.
%An example:
%\subsection{Level 2 Head}
%
% ---------------
% Level 3 head
%
% Use the \subsubsection{} command to identify level 3 heads
%An example:
%\subsubsection{Level 3 Head}
%
%---------------
% Level 4 head
%
% Use the \subsubsubsection{} command to identify level 3 heads
% An example:
%\subsubsubsection{Level 4 Head} An example.
%
%% ------------------------------------------------------------------------ %%
%
%  IN-TEXT LISTS
%
%% ------------------------------------------------------------------------ %%
%
% Do not use bulleted lists; enumerated lists are okay.
% \begin{enumerate}
% \item
% \item
% \item
% \end{enumerate}
%
%% ------------------------------------------------------------------------ %%
%
%  EQUATIONS
%
%% ------------------------------------------------------------------------ %%

% Single-line equations are centered.
% Equation arrays will appear left-aligned.

Math coded inside display math mode \[ ...\]
 will not be numbered, e.g.,:
 \[ x^2=y^2 + z^2\]

 Math coded inside \begin{equation} and \end{equation} will
 be automatically numbered, e.g.,:
 \begin{equation}
 x^2=y^2 + z^2
 \end{equation}

% IF YOU HAVE MULTI-LINE EQUATIONS, PLEASE
% BREAK THE EQUATIONS INTO TWO OR MORE LINES
% OF SINGLE COLUMN WIDTH (20 pc, 8.3 cm)
% using double backslashes (\\).

% To create multiline equations, use the
% \begin{eqnarray} and \end{eqnarray} environment
% as demonstrated below.
\begin{eqnarray}
  x_{1} & = & (x - x_{0}) \cos \Theta \nonumber \\
        && + (y - y_{0}) \sin \Theta  \nonumber \\
  y_{1} & = & -(x - x_{0}) \sin \Theta \nonumber \\
        && + (y - y_{0}) \cos \Theta.
\end{eqnarray}

%If you don't want an equation number, use the star form:
%\begin{eqnarray*}...\end{eqnarray*}

% Break each line at a sign of operation
% (+, -, etc.) if possible, with the sign of operation
% on the new line.

% Indent second and subsequent lines to align with
% the first character following the equal sign on the
% first line.

% Use an \hspace{} command to insert horizontal space
% into your equation if necessary. Place an appropriate
% unit of measure between the curly braces, e.g.
% \hspace{1in}; you may have to experiment to achieve
% the correct amount of space.


%% ------------------------------------------------------------------------ %%
%
%  EQUATION NUMBERING: COUNTER
%
%% ------------------------------------------------------------------------ %%

% You may change equation numbering by resetting
% the equation counter or by explicitly numbering
% an equation.

% To explicitly number an equation, type \eqnum{}
% (with the desired number between the brackets)
% after the \begin{equation} or \begin{eqnarray}
% command.  The \eqnum{} command will affect only
% the equation it appears with; LaTeX will number
% any equations appearing later in the manuscript
% according to the equation counter.
%

% If you have a multiline equation that needs only
% one equation number, use a \nonumber command in
% front of the double backslashes (\\) as shown in
% the multiline equation above.

%% ------------------------------------------------------------------------ %%
%
%  SIDEWAYS FIGURE AND TABLE EXAMPLES
%
%% ------------------------------------------------------------------------ %%
%
% For tables and figures, add \usepackage{rotating} to the paper and add the rotating.sty file to the folder.
% AGU prefers the use of {sidewaystable} over {landscapetable} as it causes fewer problems.
%
% \begin{sidewaysfigure}
% \includegraphics[width=20pc]{samplefigure.eps}
% \caption{caption here}
% \label{label_here}
% \end{sidewaysfigure}
%
%
%
% \begin{sidewaystable}
% \caption{}
% \begin{tabular}
% Table layout here.
% \end{tabular}
% \end{sidewaystable}
%
%


